Some elementary components of the Hilbert scheme of points

Let $K$ be an algebraically closed field of characteristic 0, and let $H$ denote the Hilbert scheme of $m$ points of affine n-space $A^n$. An elementary component $E$ of $H$ is an irreducible component such that every $K$-point $[I]$ in $E$ represents a length-$m$ closed subscheme Spec$(K[x_1,\dots,x_n]/I)$ of $A^n$ that is supported at one point. Iarrobino and Emsalem gave the first explicit examples (with $m > 1$) of elementary components in ["Some zero-dimensional generic singularities: Finite algebras having small tangent space", Comp. Math. 36 (1978), pp. 145-188]; in their examples, the ideals $I$ were homogeneous (up to a change of coordinates corresponding to a translation of $A^n$). We generalize their construction to obtain new examples of elementary components.

==> anc/case__1_5_3_4_0_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     76982,       2152]
NotebookOptionsPosition[     72730,       2002]
NotebookOutlinePosition[     73245,       2023]
CellTagsIndexPosition[     73202,       2020]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,5,3,4,0).", "Title",
 CellChangeTimes->{{3.5563845653468513`*^9, 3.556384579276451*^9}, {
  3.575217092782901*^9, 3.5752171385379944`*^9}, {3.576252715968718*^9, 
  3.576252734875918*^9}, {3.577206667991659*^9, 3.5772066890049934`*^9}, {
  3.57754444302667*^9, 3.57754444472707*^9}, {3.5775476766748734`*^9, 
  3.5775476769712906`*^9}, {3.5775478645253105`*^9, 3.5775478793773675`*^9}, {
  3.5779769390055494`*^9, 3.5779769674599495`*^9}, {3.578151660754756*^9, 
  3.5781516977423563`*^9}, {3.578240861649495*^9, 3.5782408632562947`*^9}, {
  3.5786522640272245`*^9, 3.5786522675814934`*^9}, {3.5796216524233685`*^9, 
  3.579621667461769*^9}, {3.579875412288926*^9, 3.5798754132561264`*^9}, {
  3.600526621416874*^9, 3.6005266523198795`*^9}, {3.6005276371384525`*^9, 
  3.6005276425672874`*^9}, {3.6038087292407465`*^9, 3.6038087363807464`*^9}, {
  3.612534865287212*^9, 3.612534865646014*^9}}],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.662390288653487*^9, 3.66239030291363*^9}}],

Cell[TextData[{
 "This notebook contains the details of example 8.1 of the paper.  The \
notebook can be executed cell-by-cell, or all at once by selecting ",
 StyleBox["Evaluate Notebook",
  FontWeight->"Bold"],
 " from the ",
 StyleBox["Evaluation",
  FontWeight->"Bold"],
 " menu."
}], "Text",
 CellChangeTimes->{{3.5563845803996515`*^9, 3.556384764635651*^9}, {
   3.5563851243560514`*^9, 3.5563851248552513`*^9}, 3.559408225490296*^9, {
   3.5594919719378643`*^9, 3.5594920158674645`*^9}, {3.575217085045251*^9, 
   3.5752170890388765`*^9}, {3.5752171800342603`*^9, 3.575217399683668*^9}, {
   3.576252739711918*^9, 3.576252784717918*^9}, {3.576945862907262*^9, 
   3.576945928286862*^9}, {3.5771232533251114`*^9, 3.577123283869911*^9}, {
   3.5772045996564617`*^9, 3.5772046527904024`*^9}, {3.5775444571602697`*^9, 
   3.57754451093347*^9}, {3.57754768268122*^9, 3.577547728204646*^9}, {
   3.5775477634470797`*^9, 3.577547805819124*^9}, {3.5775478888315125`*^9, 
   3.577547915618258*^9}, {3.5779769727015495`*^9, 3.577976974277149*^9}, {
   3.579621735508969*^9, 3.579621786645769*^9}, {3.6038087407107463`*^9, 
   3.6038087593607464`*^9}, {3.612535032941487*^9, 3.612535066091699*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.608650678789013*^9, 3.6086507020642133`*^9}, {
   3.612535116433222*^9, 3.612535167726351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.6125349907744164`*^9, 3.612535024673434*^9}, {3.612535172437581*^9, 
  3.6125351781784177`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function (1,5,4,5,0), \
and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, 3.603808772180746*^9, {3.6125350949518843`*^9, 
   3.612535104093543*^9}, {3.612535618258239*^9, 3.612535629677512*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "}"}], ",", "varList"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.5822786156524296`*^9, 3.5848804027461824`*^9, 3.584958437530959*^9, 
   3.585061728834407*^9, 3.5853244506765966`*^9, {3.586621733241626*^9, 
   3.586621739388026*^9}, 3.600526660930914*^9, 3.6006935078178015`*^9, 
   3.600694238856112*^9, 3.6020870460648327`*^9, 3.603110247012996*^9, 
   3.6038087687407465`*^9, 3.603821479616747*^9, 3.6038215842967467`*^9, 
   3.603823143685622*^9, 3.6086510898820133`*^9, 3.612535677881821*^9, 
   3.6125371543351126`*^9, 3.6125388668484077`*^9, 3.6125441484872675`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5822786156680284`*^9, 
   3.5848804058817825`*^9, 3.584958440728959*^9, 3.585061731984407*^9, 
   3.5853244531413965`*^9, 3.586621742383226*^9, 3.6005266645968432`*^9, 
   3.600693507847802*^9, 3.6006938127008505`*^9, 3.6006942389061127`*^9, 
   3.602087049914833*^9, 3.603110249722996*^9, 3.6038087760707464`*^9, 
   3.6038231460956464`*^9, 3.6086510898976135`*^9, {3.612535672780588*^9, 
   3.6125356817038455`*^9}, 3.612537154366313*^9, 3.612538866879608*^9, 
   3.612544148502867*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.582278615699226*^9, 3.584880409422982*^9, 
  3.584958443708559*^9, 3.5850617343944073`*^9, 3.585324455606197*^9, 
  3.586621744972826*^9, 3.600526667529587*^9, 3.6006935078978024`*^9, 
  3.600694238946113*^9, 3.6020870524648333`*^9, 3.603110252852996*^9, 
  3.6038087792107463`*^9, 3.6038214831067467`*^9, 3.6038215868967466`*^9, 
  3.603823148595671*^9, 3.6086510899132133`*^9, 3.6125356842622623`*^9, 
  3.6125371543819127`*^9, 3.612538866895208*^9, 3.6125441485340676`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.5822786157148247`*^9, 3.5848804122309823`*^9, 
  3.584958446594559*^9, 3.585061736884407*^9, 3.585324458476597*^9, 
  3.586621747375226*^9, 3.600526672303095*^9, 3.6006935089778132`*^9, 
  3.6006942389761133`*^9, 3.602087056124833*^9, 3.603110255532996*^9, 
  3.6038087815407467`*^9, 3.6038215901867466`*^9, 3.608651089928813*^9, 
  3.6125356999559627`*^9, 3.612537154397513*^9, 3.612538866910808*^9, 
  3.6125441485496674`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM.", \
"Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}, 
   3.6125357110476336`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5822786442604456`*^9, 
  3.5822786463350725`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.582278615730423*^9, 
   3.5822786470058165`*^9, 3.584880439374982*^9, 3.5849584498393593`*^9, 
   3.585061739264407*^9, 3.585324461190997*^9, 3.5866217506668262`*^9, 
   3.600526678246581*^9, 3.600693511577839*^9, 3.6006942390061135`*^9, 
   3.602087058804833*^9, 3.603110258882996*^9, 3.6038087856707463`*^9, 
   3.6038215931067467`*^9, 3.6038220866977468`*^9, 3.6038231527157125`*^9, 
   3.608651089944413*^9, 3.612535724354519*^9, 3.612537154413113*^9, 
   3.612538866926408*^9, 3.6125441485652676`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"mins", ",", "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.582278658284137*^9, 3.582278662480429*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5822786157616205`*^9, 3.582278663899993*^9, 
   3.5848804477053823`*^9, 3.5849584526161594`*^9, 3.585061742174407*^9, 
   3.5853244639209967`*^9, 3.586621752913226*^9, 3.6005266866236196`*^9, 
   3.6006935141978655`*^9, 3.6006942390261135`*^9, 3.602087061534833*^9, 
   3.6031102614229965`*^9, 3.6038087885507464`*^9, 3.603823162835747*^9, 
   3.6086510899600134`*^9, 3.612535735149788*^9, 3.612537154428713*^9, 
   3.612538866942008*^9, 3.612544148580868*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5822786157772193`*^9, 3.5822786688762655`*^9, 3.584880450513382*^9, 
   3.5849584556581593`*^9, 3.585061744424407*^9, 3.5853244666197968`*^9, 
   3.5866217552532263`*^9, 3.600526690523545*^9, 3.6006935188979125`*^9, 
   3.600694241316137*^9, 3.602087064574833*^9, 3.6031102636229963`*^9, 
   3.6038087910307465`*^9, 3.6038231656157465`*^9, 3.608651089975613*^9, 
   3.612535738363409*^9, 3.6125371544599133`*^9, 3.612538866957608*^9, 
   3.612544148596468*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.582278634714041*^9, 3.582278636336306*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.582278615792818*^9, 
   3.5822786369914513`*^9}, 3.584880453492982*^9, 3.584958458668959*^9, 
   3.585061747004407*^9, 3.585324472703797*^9, 3.586621757983226*^9, 
   3.600526696373432*^9, 3.6006935214779387`*^9, 3.600694244056164*^9, 
   3.6020870672148333`*^9, 3.603110265942996*^9, 3.6038087936307464`*^9, 
   3.6038219291277466`*^9, 3.603823168845747*^9, 3.608651089991213*^9, 
   3.6125357427938375`*^9, 3.6125371544755135`*^9, 3.6125388669732084`*^9, 
   3.612544148612068*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"maxes", ",", 
    RowBox[{"-", "4"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5822786792188*^9, 3.582278681246748*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.577977543444148*^9, 3.577977590353649*^9, 
  3.5779777908610725`*^9, 3.5779780963714724`*^9, 3.578151772388356*^9, 
  3.5782410558210945`*^9, 3.578387163630825*^9, 3.57838721200434*^9, 
  3.578491748704664*^9, 3.5786522914343615`*^9, 3.5787339552109995`*^9, 
  3.5798604592872353`*^9, 3.5798606220877914`*^9, 3.5798755488045263`*^9, 
  3.5822786158240156`*^9, 3.5822786817303357`*^9, 3.584880456987382*^9, 
  3.5849584614925594`*^9, 3.5850617494544067`*^9, 3.5853244765101967`*^9, 
  3.586621760822426*^9, 3.6005267001641593`*^9, 3.600693524337967*^9, 
  3.600694246776191*^9, 3.602087069934833*^9, 3.603110268302996*^9, 
  3.6038087961707463`*^9, 3.603823172945747*^9, 3.6086510900224133`*^9, 
  3.6125357512646914`*^9, 3.6125371544911137`*^9, 3.6125388669888086`*^9, 
  3.612544148627668*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.582278615839614*^9, 
  3.5822786845382633`*^9, 3.584880459545782*^9, 3.5849584650805593`*^9, 
  3.585061751794407*^9, 3.585324479318197*^9, 3.586621763583626*^9, 
  3.600526703377698*^9, 3.6006935268679924`*^9, 3.600694250146225*^9, 
  3.602087072974833*^9, 3.603110270652996*^9, 3.6038087985707464`*^9, 
  3.603823175485747*^9, 3.6086510900224133`*^9, 3.6125357541975107`*^9, 
  3.612537154506714*^9, 3.612538867004409*^9, 3.612544148643268*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.6038088039207463`*^9, 3.6038088333407464`*^9}, 3.6125357751328444`*^9, {
   3.612535888732773*^9, 3.612535900339247*^9}, {3.612535975765731*^9, 
   3.612535983971383*^9}, 3.662390224032841*^9}],

Cell["\<\
To generate the example shown in section 8.1 of the paper, un-comment the \
assignment cell following the next, which generates a new example at random.\
\>", "Text",
 CellChangeTimes->{{3.582280543808852*^9, 3.582280657096779*^9}, {
  3.5822813798449783`*^9, 3.582281382746578*^9}, {3.5850624378544073`*^9, 
  3.585062440094407*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.586621779760826*^9, 3.586621802895626*^9}, {3.586621849227626*^9, 
   3.5866218494772263`*^9}, 3.5866219083672256`*^9, {3.586621975260026*^9, 
   3.5866219766172256`*^9}, {3.5866223402249575`*^9, 3.58662234223746*^9}, {
   3.600527178006655*^9, 3.6005271787086554`*^9}, 3.612537262781417*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.5822786158552127`*^9, 3.5848804643817825`*^9, 
   3.5849584704313593`*^9, 3.584958758943166*^9, 3.585061757194407*^9, 
   3.5853244826253967`*^9, {3.586621781539226*^9, 3.5866218038628263`*^9}, 
   3.586621849976426*^9, 3.586621910613626*^9, 3.5866219771320257`*^9, 
   3.5866223429394965`*^9, 3.600526722580928*^9, 3.6005271808302555`*^9, 
   3.600693535168075*^9, 3.6006942566162896`*^9, 3.602087147154833*^9, 
   3.603110274032996*^9, 3.6038088485107465`*^9, 3.608651090053613*^9, 
   3.612535832993615*^9, 3.6125371545223136`*^9, 3.612538867020009*^9, 
   3.6125441486744685`*^9}]
}, Open  ]],

Cell["\<\
The following cell contains the example shown in Section 8.1 of the paper.  \
To use it, just un-comment the cell and shift-enter it, then continue \
executing the remaining cells in the notebook.\
\>", "Text",
 CellChangeTimes->{{3.582281330502178*^9, 3.582281367130978*^9}, {
  3.585062379934407*^9, 3.585062419024407*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "1"], "2"], "-", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SuperscriptBox[
         SubscriptBox["x", "5"], "2"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SuperscriptBox[
         SubscriptBox["x", "5"], "2"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", " ", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "2"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SuperscriptBox[
         SubscriptBox["x", "5"], "2"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["x", "3"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], 
        SuperscriptBox[
         SubscriptBox["x", "5"], "2"]}], "-", 
       SuperscriptBox[
        SubscriptBox["x", "5"], "3"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SuperscriptBox[
        SubscriptBox["x", "4"], "3"], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["x", "4"], "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SuperscriptBox[
         SubscriptBox["x", "5"], "2"]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.582280669514458*^9, 3.5822806789369183`*^9}, {
   3.5822807095909777`*^9, 3.582281245419778*^9}, 3.582281534847299*^9, {
   3.5822851126803374`*^9, 3.582285129746847*^9}, {3.585062289414407*^9, 
   3.585062293164407*^9}, 3.612537268896656*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, 
   3.6125372742942905`*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.58227861588641*^9, 3.582281249896978*^9, 
   3.582285157686626*^9, 3.584880484786582*^9, 3.584958475563759*^9, 
   3.5849587628276405`*^9, 3.5850617600644073`*^9, 3.585062299804407*^9, 
   3.5853244853865967`*^9, {3.586621785876026*^9, 3.586621809728426*^9}, 
   3.586621854609626*^9, 3.5866219142640257`*^9, 3.5866219808136263`*^9, 
   3.586622347479329*^9, 3.600526726683649*^9, 3.600527183607055*^9, 
   3.60069354062813*^9, {3.600694264306367*^9, 3.6006942857765813`*^9}, 
   3.6020871517748327`*^9, 3.603110279132996*^9, 3.6038088536707463`*^9, 
   3.608651090069213*^9, 3.6125358388436527`*^9, 3.612537154553514*^9, 
   3.6125388670512085`*^9, 3.6125441486900682`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.582278735299362*^9, 3.582278742319182*^9}, {
   3.584880497079382*^9, 3.5848804974849825`*^9}, 3.6125372781631155`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.582278742865168*^9, 3.582281266713778*^9, 3.5822851601202416`*^9, {
   3.5848804881717825`*^9, 3.5848804989981823`*^9}, 3.5849584788397794`*^9, 
   3.584958765526492*^9, 3.585061763424407*^9, 3.5850623039544067`*^9, 
   3.585324487586197*^9, {3.586621789339226*^9, 3.586621812318026*^9}, 
   3.586621857324026*^9, 3.586621917134426*^9, 3.5866219833564262`*^9, 
   3.5866223502718725`*^9, 3.600526729616393*^9, 3.600527186165455*^9, 
   3.600693543868162*^9, {3.600694267726401*^9, 3.6006942885666094`*^9}, 
   3.602087154724833*^9, 3.603110286722996*^9, 3.6031104177929964`*^9, 
   3.603808856430746*^9, 3.608651090162813*^9, 3.612535841854472*^9, 
   3.6125371546315145`*^9, 3.6125388671292095`*^9, 3.6125441487680693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585061765234407*^9, 3.585061779464407*^9}, {
   3.602087160504833*^9, 3.602087167824833*^9}, {3.603110292742996*^9, 
   3.6031103275829964`*^9}, {3.6031104416829963`*^9, 3.603110443822996*^9}, 
   3.612537283326749*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 60, ") >= (numQ = ", 48, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.61254414892407*^9}]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5850618305344067`*^9, 3.585062306934407*^9, 3.585324491454997*^9, {
   3.586621797373226*^9, 3.586621815469226*^9}, 3.5866218612708263`*^9, 
   3.586621919817626*^9, 3.586621985883626*^9, 3.5866223526743956`*^9, 
   3.600526735731475*^9, 3.600527188739455*^9, 3.6006935474981985`*^9, 
   3.6006942914066377`*^9, 3.602087168764833*^9, {3.603110295402996*^9, 
   3.6031103287929964`*^9}, {3.603110420842996*^9, 3.603110445552996*^9}, 
   3.603110540972996*^9, 3.603808861850746*^9, 3.608651090287613*^9, 
   3.612535845894898*^9, 3.6125371547719154`*^9, 3.6125388672696104`*^9, 
   3.61254414892407*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borBasis", "=", 
  RowBox[{"makeBorderBasisOfI", "[", 
   RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.612537292655608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798609893423557`*^9, 3.5798609949427557`*^9}, 
   3.5798756292537265`*^9, 3.5822786160112*^9, 3.582281272267378*^9, 
   3.5822851651434736`*^9, 3.584880506969782*^9, 3.5849584824746494`*^9, 
   3.5849587679601393`*^9, 3.585062315094407*^9, 3.5853245002845964`*^9, 
   3.5866218230664263`*^9, 3.5866218681816263`*^9, 3.586621932859226*^9, 
   3.586621993371626*^9, 3.586622356059769*^9, 3.6005267405517826`*^9, 
   3.6005271923898554`*^9, 3.600693555388277*^9, 3.6006942980067034`*^9, 
   3.602087175414833*^9, 3.603111644033996*^9, 3.6038088698807464`*^9, 
   3.608651090303213*^9, 3.6125371547875156`*^9, 3.6125388672852106`*^9, 
   3.61254414893967*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}, {3.585062355844407*^9, 
  3.585062359054407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.582278820348381*^9, 3.5822788557438736`*^9}}],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{
  3.579861739733556*^9, 3.5798778815625505`*^9, 3.58227862140835*^9, 
   3.582278857023041*^9, 3.582281309395378*^9, 3.5822851894952297`*^9, 
   3.584880676947382*^9, 3.584958735293111*^9, 3.584958799378867*^9, 
   3.585062333024407*^9, 3.586621840912826*^9, 3.5866218882120256`*^9, 
   3.586621953326426*^9, 3.586622009814026*^9, 3.58662238122386*^9, 
   3.6005270220106554`*^9, 3.600527233168255*^9, 3.6005381647888393`*^9, 
   3.6006940778845024`*^9, {3.600694353317257*^9, 3.6006943614173374`*^9}, 
   3.602087200144833*^9, 3.6031116568639965`*^9, 3.6038089300917463`*^9, 
   3.6086510962156134`*^9, 3.612537162322364*^9, 3.612538873322449*^9, 
   3.6125441549145083`*^9}]
}, Open  ]],

Cell[TextData[{
 "As shown in Section 8.1 of the paper, a tangent space dimension of 59 \
implies that the ideal ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     RowBox[{"(", "G", ")"}], " ", "=", " ", 
     RowBox[{"(", "borBasis", ")"}]}]}], TraditionalForm]]],
 " is generic: The point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " is a smooth point on an elementary component of dimension 59."
}], "Text",
 CellChangeTimes->{{3.6006951864854393`*^9, 3.600695204895439*^9}, {
  3.6038089387817464`*^9, 3.6038090834517465`*^9}, {3.6125373045272846`*^9, 
  3.6125373170853653`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example showing that a generic distinguished ideal need not be efficient.\
\>", "Section",
 CellChangeTimes->{{3.6086506394146132`*^9, 3.608650649617013*^9}, {
   3.6086507078674135`*^9, 3.6086507240134134`*^9}, 3.6623902460930614`*^9}],

Cell["\<\

The following example was generated on Saturday, 9/21/2013.  It shows that \
one can find a generic ideal of shape (1,5,3,4,0) that is not efficient. The \
cell immediately following contains the example in text form, for \
safe-keeping.\
\>", "Text",
 CellChangeTimes->{{3.588789832391098*^9, 3.588789943011407*^9}, 
   3.608650926527613*^9, {3.6086509625948133`*^9, 3.608651047786413*^9}, {
   3.6125442985914297`*^9, 3.6125442989658318`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      SubsuperscriptBox["x", "5", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"]}], "-", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "2", "2"], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "4"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "3", "2"], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6086508621932135`*^9, 3.6086508696032133`*^9}, 
   3.6125373334966702`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      SubsuperscriptBox["x", "5", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"]}], "-", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "2", "2"], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "4"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "3", "2"], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6086508621932135`*^9, 3.6086508696032133`*^9}, 
   3.608651172714013*^9, 3.6125373460079503`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.582278735299362*^9, 3.582278742319182*^9}, {
   3.584880497079382*^9, 3.5848804974849825`*^9}, 3.6125373536363993`*^9}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.582278742865168*^9, 3.582281266713778*^9, 3.5822851601202416`*^9, {
   3.5848804881717825`*^9, 3.5848804989981823`*^9}, 3.5849584788397794`*^9, 
   3.584958765526492*^9, 3.585061763424407*^9, 3.5850623039544067`*^9, 
   3.585324487586197*^9, {3.586621789339226*^9, 3.586621812318026*^9}, 
   3.586621857324026*^9, 3.586621917134426*^9, 3.5866219833564262`*^9, 
   3.5866223502718725`*^9, 3.600526729616393*^9, 3.600527186165455*^9, 
   3.600693543868162*^9, {3.600694267726401*^9, 3.6006942885666094`*^9}, 
   3.602087154724833*^9, 3.603110286722996*^9, 3.6031104177929964`*^9, 
   3.603808856430746*^9, 3.608651090162813*^9, 3.6086511778932133`*^9, 
   3.612537162774767*^9, 3.6125388733848495`*^9, 3.6125441549769087`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585061765234407*^9, 3.585061779464407*^9}, {
   3.602087160504833*^9, 3.602087167824833*^9}, {3.603110292742996*^9, 
   3.6031103275829964`*^9}, {3.6031104416829963`*^9, 3.603110443822996*^9}, 
   3.612537360921646*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.608651185225213*^9, 3.612537163679572*^9, 3.6125388734316497`*^9, 
   3.6125441550393095`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "48", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 60, ") >= (numQ = ", 48, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.608651185225213*^9, 3.612537163679572*^9, 3.6125388734316497`*^9, 
   3.6125441550393095`*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.608651185225213*^9, 3.612537163679572*^9, 3.6125388734316497`*^9, 
   3.61254415513291*^9}]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5850618305344067`*^9, 3.585062306934407*^9, 3.585324491454997*^9, {
   3.586621797373226*^9, 3.586621815469226*^9}, 3.5866218612708263`*^9, 
   3.586621919817626*^9, 3.586621985883626*^9, 3.5866223526743956`*^9, 
   3.600526735731475*^9, 3.600527188739455*^9, 3.6006935474981985`*^9, 
   3.6006942914066377`*^9, 3.602087168764833*^9, {3.603110295402996*^9, 
   3.6031103287929964`*^9}, {3.603110420842996*^9, 3.603110445552996*^9}, 
   3.603110540972996*^9, 3.603808861850746*^9, 3.608651090287613*^9, 
   3.6086511853188133`*^9, 3.6125371636951723`*^9, 3.6125388735252504`*^9, 
   3.61254415513291*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borBasis", "=", 
  RowBox[{"makeBorderBasisOfI", "[", 
   RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.612537366428481*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.608651200372813*^9, 3.612537163835573*^9, 
  3.6125388735408506`*^9, 3.61254415514851*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nbrSyz", "=", 
   RowBox[{"makeLinearSyzygies", "[", 
    RowBox[{"bdry", ",", "borBasis", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5797155336969585`*^9, 3.579715548922656*^9}, 
   3.579861506778756*^9, {3.600538144212307*^9, 3.6005381487987366`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"nbrSyz", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", "borBasis"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "nbrSyz", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6006937249299726`*^9, 3.6006937613703375`*^9}, {
  3.6006938418111415`*^9, 3.600693850061224*^9}, {3.6006938875615993`*^9, 
  3.600693904251766*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.608651209498813*^9, 3.612537165769986*^9, 
  3.612538874523657*^9, 3.612544156131316*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}, {3.585062355844407*^9, 
  3.585062359054407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.582278820348381*^9, 3.5822788557438736`*^9}}],

Cell[BoxData["59"], "Output",
 CellChangeTimes->{
  3.579861739733556*^9, 3.5798778815625505`*^9, 3.58227862140835*^9, 
   3.582278857023041*^9, 3.582281309395378*^9, 3.5822851894952297`*^9, 
   3.584880676947382*^9, 3.584958735293111*^9, 3.584958799378867*^9, 
   3.585062333024407*^9, 3.586621840912826*^9, 3.5866218882120256`*^9, 
   3.586621953326426*^9, 3.586622009814026*^9, 3.58662238122386*^9, 
   3.6005270220106554`*^9, 3.600527233168255*^9, 3.6005381647888393`*^9, 
   3.6006940778845024`*^9, {3.600694353317257*^9, 3.6006943614173374`*^9}, 
   3.602087200144833*^9, 3.6031116568639965`*^9, 3.6038089300917463`*^9, 
   3.6086510962156134`*^9, 3.608651217595213*^9, 3.612537172400028*^9, 
   3.6125388792972875`*^9, 3.6125441608581467`*^9}]
}, Open  ]],

Cell["\<\
So we indeed have an example of a generic distinguished ideal that is not \
efficient.\
\>", "Text",
 CellChangeTimes->{{3.6006951864854393`*^9, 3.600695204895439*^9}, {
   3.6038089387817464`*^9, 3.6038090834517465`*^9}, {3.6086512280472136`*^9, 
   3.608651262648013*^9}, 3.662390252733128*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1429, 942},
WindowMargins->{{42, Automatic}, {-96, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 907, 12, 101, "Title"],
Cell[1489, 36, 577, 12, 87, "Text"],
Cell[2069, 50, 1194, 21, 30, "Text"],
Cell[CellGroupData[{
Cell[3288, 75, 984, 27, 49, "Subsection"],
Cell[4275, 104, 1178, 24, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5490, 133, 440, 7, 49, "Subsection"],
Cell[CellGroupData[{
Cell[5955, 144, 843, 15, 31, "Input"],
Cell[6801, 161, 1933, 38, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8771, 204, 157, 3, 31, "Input"],
Cell[8931, 209, 1152, 16, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10120, 230, 186, 4, 31, "Input"],
Cell[10309, 236, 4073, 123, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14419, 364, 159, 3, 31, "Input"],
Cell[14581, 369, 552, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15182, 383, 176, 3, 49, "Subsection"],
Cell[CellGroupData[{
Cell[15383, 390, 304, 6, 31, "Input"],
Cell[15690, 398, 1920, 52, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17647, 455, 837, 13, 31, "Input"],
Cell[18487, 470, 1795, 45, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20319, 520, 210, 4, 31, "Input"],
Cell[20532, 526, 1163, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21732, 548, 255, 5, 31, "Input"],
Cell[21990, 555, 979, 22, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23006, 582, 743, 13, 31, "Input"],
Cell[23752, 597, 1139, 22, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24928, 624, 234, 4, 31, "Input"],
Cell[25165, 630, 520, 7, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25734, 643, 610, 14, 79, "Subsection"],
Cell[26347, 659, 344, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[26716, 669, 499, 8, 31, "Input"],
Cell[27218, 679, 4305, 128, 55, "Output"]
}, Open  ]],
Cell[31538, 810, 335, 6, 30, "Text"],
Cell[31876, 818, 4807, 153, 76, "Input"],
Cell[CellGroupData[{
Cell[36708, 975, 153, 3, 31, "Input"],
Cell[36864, 980, 1484, 21, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38385, 1006, 259, 4, 31, "Input"],
Cell[38647, 1012, 780, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39464, 1028, 418, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[39907, 1039, 342, 5, 23, "Print"],
Cell[40252, 1046, 572, 11, 23, "Print"],
Cell[40827, 1059, 338, 5, 23, "Print"]
}, Open  ]],
Cell[41180, 1067, 657, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41874, 1082, 279, 5, 31, "Input"],
Cell[42156, 1089, 6884, 211, 76, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49089, 1306, 358, 9, 49, "Subsection"],
Cell[49450, 1317, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[49785, 1329, 261, 6, 31, "Input"],
Cell[50049, 1337, 726, 11, 31, "Output"]
}, Open  ]],
Cell[50790, 1351, 637, 17, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51464, 1373, 246, 4, 70, "Section"],
Cell[51713, 1379, 456, 9, 68, "Text"],
Cell[52172, 1390, 3752, 116, 55, "Input"],
Cell[55927, 1508, 3767, 116, 55, "Input"],
Cell[CellGroupData[{
Cell[59719, 1628, 259, 4, 31, "Input"],
Cell[59981, 1634, 781, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60799, 1650, 418, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[61242, 1661, 340, 5, 23, "Print"],
Cell[61585, 1668, 570, 11, 23, "Print"],
Cell[62158, 1681, 338, 5, 23, "Print"]
}, Open  ]],
Cell[62511, 1689, 660, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63208, 1704, 279, 5, 31, "Input"],
Cell[63490, 1711, 6076, 197, 76, "Output"]
}, Open  ]],
Cell[69581, 1911, 314, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[69920, 1922, 538, 14, 31, "Input"],
Cell[70461, 1938, 161, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70659, 1946, 358, 9, 49, "Subsection"],
Cell[71020, 1957, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[71355, 1969, 261, 6, 31, "Input"],
Cell[71619, 1977, 750, 11, 31, "Output"]
}, Open  ]],
Cell[72384, 1991, 306, 6, 30, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_5_3_4_5_6_0_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     66690,       1811]
NotebookOptionsPosition[     63560,       1698]
NotebookOutlinePosition[     64076,       1719]
CellTagsIndexPosition[     64033,       1716]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,5,3,4,5,6,0).", "Title",
 CellChangeTimes->{{3.5563845653468513`*^9, 3.556384579276451*^9}, {
  3.575217092782901*^9, 3.5752171385379944`*^9}, {3.576252715968718*^9, 
  3.576252734875918*^9}, {3.577206667991659*^9, 3.5772066890049934`*^9}, {
  3.57754444302667*^9, 3.57754444472707*^9}, {3.5775476766748734`*^9, 
  3.5775476769712906`*^9}, {3.5775478645253105`*^9, 3.5775478793773675`*^9}, {
  3.5779769390055494`*^9, 3.5779769674599495`*^9}, {3.578151660754756*^9, 
  3.5781516977423563`*^9}, {3.578240861649495*^9, 3.5782408632562947`*^9}, {
  3.5786522640272245`*^9, 3.5786522675814934`*^9}, {3.5796216524233685`*^9, 
  3.579621667461769*^9}, {3.579875412288926*^9, 3.5798754132561264`*^9}, {
  3.5822852369663343`*^9, 3.5822852375903378`*^9}, {3.6037991862203636`*^9, 
  3.6037991871103635`*^9}, {3.61262077665261*^9, 3.6126207771125917`*^9}}],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.662390514675748*^9, 3.6623905249658504`*^9}}],

Cell["\<\
This notebook contains the details of the example presented in Section 8.2 of \
the paper.\
\>", "Text",
 CellChangeTimes->{{3.5563845803996515`*^9, 3.556384764635651*^9}, {
   3.5563851243560514`*^9, 3.5563851248552513`*^9}, 3.559408225490296*^9, {
   3.5594919719378643`*^9, 3.5594920158674645`*^9}, {3.575217085045251*^9, 
   3.5752170890388765`*^9}, {3.5752171800342603`*^9, 3.575217399683668*^9}, {
   3.576252739711918*^9, 3.576252784717918*^9}, {3.576945862907262*^9, 
   3.576945928286862*^9}, {3.5771232533251114`*^9, 3.577123283869911*^9}, {
   3.5772045996564617`*^9, 3.5772046527904024`*^9}, {3.5775444571602697`*^9, 
   3.57754451093347*^9}, {3.57754768268122*^9, 3.577547728204646*^9}, {
   3.5775477634470797`*^9, 3.577547805819124*^9}, {3.5775478888315125`*^9, 
   3.577547915618258*^9}, {3.5779769727015495`*^9, 3.577976974277149*^9}, {
   3.579621735508969*^9, 3.579621786645769*^9}, {3.5822856189372787`*^9, 
   3.5822856380004787`*^9}, {3.6037991958503637`*^9, 3.603799213690364*^9}, {
   3.603803138361364*^9, 3.603803147851364*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.608650678789013*^9, 3.6086507020642133`*^9}, {
   3.612535116433222*^9, 3.612535167726351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.6125349907744164`*^9, 3.612535024673434*^9}, {3.612535172437581*^9, 
  3.6125351781784177`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,5,3,4,5,6,0), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, 3.603808772180746*^9, {3.6125350949518843`*^9, 
   3.612535104093543*^9}, {3.612535618258239*^9, 3.612535629677512*^9}, {
   3.612620880343321*^9, 3.6126208836035953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
    ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.6126208588629465`*^9, 
   3.6126208690649543`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.5822786156524296`*^9, 3.5848804027461824`*^9, 3.584958437530959*^9, 
   3.585061728834407*^9, 3.5853244506765966`*^9, {3.586621733241626*^9, 
   3.586621739388026*^9}, 3.600526660930914*^9, 3.6006935078178015`*^9, 
   3.600694238856112*^9, 3.6020870460648327`*^9, 3.603110247012996*^9, 
   3.6038087687407465`*^9, 3.603821479616747*^9, 3.6038215842967467`*^9, 
   3.603823143685622*^9, 3.6086510898820133`*^9, 3.612535677881821*^9, 
   3.6125371543351126`*^9, 3.6125388668484077`*^9, 3.6125441484872675`*^9, 
   3.6126208951159525`*^9, 3.612621905383336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5822786156680284`*^9, 
   3.5848804058817825`*^9, 3.584958440728959*^9, 3.585061731984407*^9, 
   3.5853244531413965`*^9, 3.586621742383226*^9, 3.6005266645968432`*^9, 
   3.600693507847802*^9, 3.6006938127008505`*^9, 3.6006942389061127`*^9, 
   3.602087049914833*^9, 3.603110249722996*^9, 3.6038087760707464`*^9, 
   3.6038231460956464`*^9, 3.6086510898976135`*^9, {3.612535672780588*^9, 
   3.6125356817038455`*^9}, 3.612537154366313*^9, 3.612538866879608*^9, 
   3.612544148502867*^9, 3.61262090999778*^9, 3.6126219053989363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.582278615699226*^9, 3.584880409422982*^9, 
  3.584958443708559*^9, 3.5850617343944073`*^9, 3.585324455606197*^9, 
  3.586621744972826*^9, 3.600526667529587*^9, 3.6006935078978024`*^9, 
  3.600694238946113*^9, 3.6020870524648333`*^9, 3.603110252852996*^9, 
  3.6038087792107463`*^9, 3.6038214831067467`*^9, 3.6038215868967466`*^9, 
  3.603823148595671*^9, 3.6086510899132133`*^9, 3.6125356842622623`*^9, 
  3.6125371543819127`*^9, 3.612538866895208*^9, 3.6125441485340676`*^9, 
  3.612620916737959*^9, 3.6126219054301367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["73"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.5822786157148247`*^9, 3.5848804122309823`*^9, 
  3.584958446594559*^9, 3.585061736884407*^9, 3.585324458476597*^9, 
  3.586621747375226*^9, 3.600526672303095*^9, 3.6006935089778132`*^9, 
  3.6006942389761133`*^9, 3.602087056124833*^9, 3.603110255532996*^9, 
  3.6038087815407467`*^9, 3.6038215901867466`*^9, 3.608651089928813*^9, 
  3.6125356999559627`*^9, 3.612537154397513*^9, 3.612538866910808*^9, 
  3.6125441485496674`*^9, 3.6126209249902534`*^9, 3.6126219054457364`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM.", \
"Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}, 
   3.6125357110476336`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5822786442604456`*^9, 
  3.5822786463350725`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.582278615730423*^9, 
   3.5822786470058165`*^9, 3.584880439374982*^9, 3.5849584498393593`*^9, 
   3.585061739264407*^9, 3.585324461190997*^9, 3.5866217506668262`*^9, 
   3.600526678246581*^9, 3.600693511577839*^9, 3.6006942390061135`*^9, 
   3.602087058804833*^9, 3.603110258882996*^9, 3.6038087856707463`*^9, 
   3.6038215931067467`*^9, 3.6038220866977468`*^9, 3.6038231527157125`*^9, 
   3.608651089944413*^9, 3.612535724354519*^9, 3.612537154413113*^9, 
   3.612538866926408*^9, 3.6125441485652676`*^9, 3.6126209355669174`*^9, 
   3.612621905461336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"mins", ",", "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.582278658284137*^9, 3.582278662480429*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5822786157616205`*^9, 3.582278663899993*^9, 
   3.5848804477053823`*^9, 3.5849584526161594`*^9, 3.585061742174407*^9, 
   3.5853244639209967`*^9, 3.586621752913226*^9, 3.6005266866236196`*^9, 
   3.6006935141978655`*^9, 3.6006942390261135`*^9, 3.602087061534833*^9, 
   3.6031102614229965`*^9, 3.6038087885507464`*^9, 3.603823162835747*^9, 
   3.6086510899600134`*^9, 3.612535735149788*^9, 3.612537154428713*^9, 
   3.612538866942008*^9, 3.612544148580868*^9, 3.612620948389953*^9, 
   3.6126219054925365`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5822786157772193`*^9, 3.5822786688762655`*^9, 3.584880450513382*^9, 
   3.5849584556581593`*^9, 3.585061744424407*^9, 3.5853244666197968`*^9, 
   3.5866217552532263`*^9, 3.600526690523545*^9, 3.6006935188979125`*^9, 
   3.600694241316137*^9, 3.602087064574833*^9, 3.6031102636229963`*^9, 
   3.6038087910307465`*^9, 3.6038231656157465`*^9, 3.608651089975613*^9, 
   3.612535738363409*^9, 3.6125371544599133`*^9, 3.612538866957608*^9, 
   3.612544148596468*^9, 3.612620953569087*^9, 3.6126219055081367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.582278634714041*^9, 3.582278636336306*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.582278615792818*^9, 
   3.5822786369914513`*^9}, 3.584880453492982*^9, 3.584958458668959*^9, 
   3.585061747004407*^9, 3.585324472703797*^9, 3.586621757983226*^9, 
   3.600526696373432*^9, 3.6006935214779387`*^9, 3.600694244056164*^9, 
   3.6020870672148333`*^9, 3.603110265942996*^9, 3.6038087936307464`*^9, 
   3.6038219291277466`*^9, 3.603823168845747*^9, 3.608651089991213*^9, 
   3.6125357427938375`*^9, 3.6125371544755135`*^9, 3.6125388669732084`*^9, 
   3.612544148612068*^9, 3.612620956985443*^9, 3.6126219055237365`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"maxes", ",", 
    RowBox[{"-", "6"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5822786792188*^9, 3.582278681246748*^9}, {3.612620968685293*^9, 
   3.6126209693404846`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.577977543444148*^9, 3.577977590353649*^9, 
  3.5779777908610725`*^9, 3.5779780963714724`*^9, 3.578151772388356*^9, 
  3.5782410558210945`*^9, 3.578387163630825*^9, 3.57838721200434*^9, 
  3.578491748704664*^9, 3.5786522914343615`*^9, 3.5787339552109995`*^9, 
  3.5798604592872353`*^9, 3.5798606220877914`*^9, 3.5798755488045263`*^9, 
  3.5822786158240156`*^9, 3.5822786817303357`*^9, 3.584880456987382*^9, 
  3.5849584614925594`*^9, 3.5850617494544067`*^9, 3.5853244765101967`*^9, 
  3.586621760822426*^9, 3.6005267001641593`*^9, 3.600693524337967*^9, 
  3.600694246776191*^9, 3.602087069934833*^9, 3.603110268302996*^9, 
  3.6038087961707463`*^9, 3.603823172945747*^9, 3.6086510900224133`*^9, 
  3.6125357512646914`*^9, 3.6125371544911137`*^9, 3.6125388669888086`*^9, 
  3.612544148627668*^9, 3.612620970058076*^9, 3.612621905539336*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.582278615839614*^9, 
  3.5822786845382633`*^9, 3.584880459545782*^9, 3.5849584650805593`*^9, 
  3.585061751794407*^9, 3.585324479318197*^9, 3.586621763583626*^9, 
  3.600526703377698*^9, 3.6006935268679924`*^9, 3.600694250146225*^9, 
  3.602087072974833*^9, 3.603110270652996*^9, 3.6038087985707464`*^9, 
  3.603823175485747*^9, 3.6086510900224133`*^9, 3.6125357541975107`*^9, 
  3.612537154506714*^9, 3.612538867004409*^9, 3.612544148643268*^9, 
  3.6126209727568407`*^9, 3.6126219055705366`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.6038088039207463`*^9, 3.6038088333407464`*^9}, 3.6125357751328444`*^9, {
   3.612535888732773*^9, 3.612535900339247*^9}, {3.612535975765731*^9, 
   3.612535983971383*^9}, 3.6623905586461873`*^9}],

Cell["\<\
To generate a new random example, execute the immediately-following cell.  To \
re-run a previously-executed example that works (i.e., produces a generic \
ideal), un-comment the assignment cell that follows the next.\
\>", "Text",
 CellChangeTimes->{{3.582280543808852*^9, 3.582280657096779*^9}, {
  3.5822813798449783`*^9, 3.582281382746578*^9}, {3.5850624378544073`*^9, 
  3.585062440094407*^9}, {3.612620999822494*^9, 3.612621033050068*^9}, {
  3.6126210916585164`*^9, 3.6126212238161364`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.586621779760826*^9, 3.586621802895626*^9}, {3.586621849227626*^9, 
   3.5866218494772263`*^9}, 3.5866219083672256`*^9, {3.586621975260026*^9, 
   3.5866219766172256`*^9}, {3.5866223402249575`*^9, 3.58662234223746*^9}, {
   3.600527178006655*^9, 3.6005271787086554`*^9}, 3.612537262781417*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.5822786158552127`*^9, 3.5848804643817825`*^9, 
   3.5849584704313593`*^9, 3.584958758943166*^9, 3.585061757194407*^9, 
   3.5853244826253967`*^9, {3.586621781539226*^9, 3.5866218038628263`*^9}, 
   3.586621849976426*^9, 3.586621910613626*^9, 3.5866219771320257`*^9, 
   3.5866223429394965`*^9, 3.600526722580928*^9, 3.6005271808302555`*^9, 
   3.600693535168075*^9, 3.6006942566162896`*^9, 3.602087147154833*^9, 
   3.603110274032996*^9, 3.6038088485107465`*^9, 3.608651090053613*^9, 
   3.612535832993615*^9, 3.6125371545223136`*^9, 3.612538867020009*^9, 
   3.6125441486744685`*^9, 3.6126212318657365`*^9, 3.6126218527645364`*^9, 
   3.6126219055861363`*^9}]
}, Open  ]],

Cell["\<\
The following cell contains an example that works.  To use it, just \
un-comment the cell and shift-enter it, then continue executing the remaining \
cells in the notebook.\
\>", "Text",
 CellChangeTimes->{{3.582281330502178*^9, 3.582281367130978*^9}, {
  3.585062379934407*^9, 3.585062419024407*^9}, {3.6126211944416027`*^9, 
  3.6126212016487103`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "+", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}], "+", 
      SubsuperscriptBox["x", "5", "5"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"]}], "+", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"]}], "+", 
      SubsuperscriptBox["x", "4", "5"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "4", "5"], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "2", "2"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}], "-", 
      SubsuperscriptBox["x", "5", "5"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"]}], "-", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}], "+", 
      SubsuperscriptBox["x", "5", "5"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      SubsuperscriptBox["x", "5", "5"]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "3", "2"], "+", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "5"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "5"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubsuperscriptBox["x", "5", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "4"]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["x", "4", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "5"]}]}], "}"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6126217894597363`*^9, 3.6126218221261363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, 
   3.6125372742942905`*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.58227861588641*^9, 3.582281249896978*^9, 
   3.582285157686626*^9, 3.584880484786582*^9, 3.584958475563759*^9, 
   3.5849587628276405`*^9, 3.5850617600644073`*^9, 3.585062299804407*^9, 
   3.5853244853865967`*^9, {3.586621785876026*^9, 3.586621809728426*^9}, 
   3.586621854609626*^9, 3.5866219142640257`*^9, 3.5866219808136263`*^9, 
   3.586622347479329*^9, 3.600526726683649*^9, 3.600527183607055*^9, 
   3.60069354062813*^9, {3.600694264306367*^9, 3.6006942857765813`*^9}, 
   3.6020871517748327`*^9, 3.603110279132996*^9, 3.6038088536707463`*^9, 
   3.608651090069213*^9, 3.6125358388436527`*^9, 3.612537154553514*^9, 
   3.6125388670512085`*^9, 3.6125441486900682`*^9, 3.6126212455469365`*^9, 
   3.6126218668045363`*^9, 3.6126219056173363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.582278735299362*^9, 3.582278742319182*^9}, {
   3.584880497079382*^9, 3.5848804974849825`*^9}, 3.6125372781631155`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.582278742865168*^9, 3.582281266713778*^9, 3.5822851601202416`*^9, {
   3.5848804881717825`*^9, 3.5848804989981823`*^9}, 3.5849584788397794`*^9, 
   3.584958765526492*^9, 3.585061763424407*^9, 3.5850623039544067`*^9, 
   3.585324487586197*^9, {3.586621789339226*^9, 3.586621812318026*^9}, 
   3.586621857324026*^9, 3.586621917134426*^9, 3.5866219833564262`*^9, 
   3.5866223502718725`*^9, 3.600526729616393*^9, 3.600527186165455*^9, 
   3.600693543868162*^9, {3.600694267726401*^9, 3.6006942885666094`*^9}, 
   3.602087154724833*^9, 3.603110286722996*^9, 3.6031104177929964`*^9, 
   3.603808856430746*^9, 3.608651090162813*^9, 3.612535841854472*^9, 
   3.6125371546315145`*^9, 3.6125388671292095`*^9, 3.6125441487680693`*^9, 
   3.6126212497121363`*^9, 3.6126219057889366`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585061765234407*^9, 3.585061779464407*^9}, {
   3.602087160504833*^9, 3.602087167824833*^9}, {3.603110292742996*^9, 
   3.6031103275829964`*^9}, {3.6031104416829963`*^9, 3.603110443822996*^9}, 
   3.612537283326749*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.612621905898136*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "60", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 60, ") >= (numQ = ", 56, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.612621905898136*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.6126219060073366`*^9}]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5850618305344067`*^9, 3.585062306934407*^9, 3.585324491454997*^9, {
   3.586621797373226*^9, 3.586621815469226*^9}, 3.5866218612708263`*^9, 
   3.586621919817626*^9, 3.586621985883626*^9, 3.5866223526743956`*^9, 
   3.600526735731475*^9, 3.600527188739455*^9, 3.6006935474981985`*^9, 
   3.6006942914066377`*^9, 3.602087168764833*^9, {3.603110295402996*^9, 
   3.6031103287929964`*^9}, {3.603110420842996*^9, 3.603110445552996*^9}, 
   3.603110540972996*^9, 3.603808861850746*^9, 3.608651090287613*^9, 
   3.612535845894898*^9, 3.6125371547719154`*^9, 3.6125388672696104`*^9, 
   3.61254414892407*^9, 3.6126212530193367`*^9, 3.6126219060073366`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borBasis", "=", 
  RowBox[{"makeBorderBasisOfI", "[", 
   RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.612537292655608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "5"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "5"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "4"]}]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "4", "6"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "5"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "5"]}], ",", 
   SubsuperscriptBox["x", "5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798609893423557`*^9, 3.5798609949427557`*^9}, 
   3.5798756292537265`*^9, 3.5822786160112*^9, 3.582281272267378*^9, 
   3.5822851651434736`*^9, 3.584880506969782*^9, 3.5849584824746494`*^9, 
   3.5849587679601393`*^9, 3.585062315094407*^9, 3.5853245002845964`*^9, 
   3.5866218230664263`*^9, 3.5866218681816263`*^9, 3.586621932859226*^9, 
   3.586621993371626*^9, 3.586622356059769*^9, 3.6005267405517826`*^9, 
   3.6005271923898554`*^9, 3.600693555388277*^9, 3.6006942980067034`*^9, 
   3.602087175414833*^9, 3.603111644033996*^9, 3.6038088698807464`*^9, 
   3.608651090303213*^9, 3.6125371547875156`*^9, 3.6125388672852106`*^9, 
   3.61254414893967*^9, 3.6126212666381364`*^9, 3.612621906038536*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}, {3.585062355844407*^9, 
  3.585062359054407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.582278820348381*^9, 3.5822788557438736`*^9}}],

Cell[BoxData["104"], "Output",
 CellChangeTimes->{
  3.579861739733556*^9, 3.5798778815625505`*^9, 3.58227862140835*^9, 
   3.582278857023041*^9, 3.582281309395378*^9, 3.5822851894952297`*^9, 
   3.584880676947382*^9, 3.584958735293111*^9, 3.584958799378867*^9, 
   3.585062333024407*^9, 3.586621840912826*^9, 3.5866218882120256`*^9, 
   3.586621953326426*^9, 3.586622009814026*^9, 3.58662238122386*^9, 
   3.6005270220106554`*^9, 3.600527233168255*^9, 3.6005381647888393`*^9, 
   3.6006940778845024`*^9, {3.600694353317257*^9, 3.6006943614173374`*^9}, 
   3.602087200144833*^9, 3.6031116568639965`*^9, 3.6038089300917463`*^9, 
   3.6086510962156134`*^9, 3.612537162322364*^9, 3.612538873322449*^9, 
   3.6125441549145083`*^9, 3.6126217254373364`*^9, 3.612621949921336*^9}]
}, Open  ]],

Cell[TextData[{
 "As shown in Section 8.2 of the paper, a tangent space dimension of 104 \
implies that the ideal ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     RowBox[{"(", "G", ")"}], " ", "=", " ", 
     RowBox[{"(", "borBasis", ")"}]}]}], TraditionalForm]]],
 " is generic. "
}], "Text",
 CellChangeTimes->{{3.6006951864854393`*^9, 3.600695204895439*^9}, {
  3.6038089387817464`*^9, 3.6038090834517465`*^9}, {3.6125373045272846`*^9, 
  3.6125373170853653`*^9}, {3.6126219322153363`*^9, 3.6126219534625363`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1386, 942},
WindowMargins->{{141, Automatic}, {-59, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 861, 11, 101, "Title"],
Cell[1443, 35, 580, 12, 87, "Text"],
Cell[2026, 49, 1064, 16, 30, "Text"],
Cell[CellGroupData[{
Cell[3115, 69, 984, 27, 49, "Subsection"],
Cell[4102, 98, 1178, 24, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5317, 127, 496, 8, 49, "Subsection"],
Cell[CellGroupData[{
Cell[5838, 139, 918, 16, 31, "Input"],
Cell[6759, 157, 2829, 64, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9625, 226, 157, 3, 31, "Input"],
Cell[9785, 231, 1197, 16, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11019, 252, 186, 4, 31, "Input"],
Cell[11208, 258, 8166, 250, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19411, 513, 159, 3, 31, "Input"],
Cell[19573, 518, 600, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20222, 532, 176, 3, 49, "Subsection"],
Cell[CellGroupData[{
Cell[20423, 539, 304, 6, 31, "Input"],
Cell[20730, 547, 2174, 59, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22941, 611, 837, 13, 31, "Input"],
Cell[23781, 626, 1845, 46, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25663, 677, 210, 4, 31, "Input"],
Cell[25876, 683, 1209, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27122, 705, 255, 5, 31, "Input"],
Cell[27380, 712, 1229, 28, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28646, 745, 795, 14, 31, "Input"],
Cell[29444, 761, 1387, 28, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30868, 794, 234, 4, 31, "Input"],
Cell[31105, 800, 571, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31725, 814, 612, 14, 79, "Subsection"],
Cell[32340, 830, 508, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[32873, 842, 499, 8, 31, "Input"],
Cell[33375, 852, 4962, 144, 55, "Output"]
}, Open  ]],
Cell[38352, 999, 364, 7, 30, "Text"],
Cell[38719, 1008, 5134, 150, 55, "Input"],
Cell[CellGroupData[{
Cell[43878, 1162, 153, 3, 31, "Input"],
Cell[44034, 1167, 1560, 22, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45631, 1194, 259, 4, 31, "Input"],
Cell[45893, 1200, 832, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46762, 1217, 418, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[47205, 1228, 388, 5, 23, "Print"],
Cell[47596, 1235, 618, 11, 23, "Print"],
Cell[48217, 1248, 387, 5, 23, "Print"]
}, Open  ]],
Cell[48619, 1256, 705, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49361, 1271, 279, 5, 31, "Input"],
Cell[49643, 1278, 11555, 352, 116, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61247, 1636, 358, 9, 49, "Subsection"],
Cell[61608, 1647, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[61943, 1659, 261, 6, 31, "Input"],
Cell[62207, 1667, 773, 11, 31, "Output"]
}, Open  ]],
Cell[62995, 1681, 537, 13, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_6_10_10_5_0__first.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     86511,       2393]
NotebookOptionsPosition[     83402,       2283]
NotebookOutlinePosition[     83994,       2305]
CellTagsIndexPosition[     83951,       2302]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,6,10,10,5,0) first.", "Title",
 CellChangeTimes->{{3.5563845653468513`*^9, 3.556384579276451*^9}, {
   3.575217092782901*^9, 3.5752171385379944`*^9}, {3.576252715968718*^9, 
   3.576252734875918*^9}, {3.577206667991659*^9, 3.5772066890049934`*^9}, {
   3.57754444302667*^9, 3.57754444472707*^9}, {3.5775476766748734`*^9, 
   3.5775476769712906`*^9}, {3.5775478645253105`*^9, 
   3.5775478793773675`*^9}, {3.5779769390055494`*^9, 
   3.5779769674599495`*^9}, {3.578151660754756*^9, 3.5781516977423563`*^9}, {
   3.578240861649495*^9, 3.5782408632562947`*^9}, {3.5786522640272245`*^9, 
   3.5786522675814934`*^9}, {3.5796216524233685`*^9, 3.579621667461769*^9}, {
   3.579875412288926*^9, 3.5798754132561264`*^9}, {3.5807226184447155`*^9, 
   3.5807226201138835`*^9}, {3.5813457023835387`*^9, 
   3.5813457068919964`*^9}, {3.5823033532811995`*^9, 
   3.5823033541080203`*^9}, {3.5823860765985107`*^9, 3.582386080264534*^9}, {
   3.5841183171526546`*^9, 3.584118317979476*^9}, {3.603113003515996*^9, 
   3.603113007055996*^9}, 3.603113357605996*^9, {3.6039902341595716`*^9, 
   3.603990259509571*^9}, {3.612797668272627*^9, 3.612797676462679*^9}, {
   3.6127993316400075`*^9, 3.6127993328412075`*^9}}],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the",
 StyleBox[" Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.662390850500106*^9, 3.662390859790199*^9}}],

Cell[TextData[{
 "This is the first of three generic examples with Hilbert function (1, 6, \
10, 10, 5, 0); it is presented in section 8.5.1 of the paper.  In this case, \
all the leading monomials are greater than all the trailing monomials in lex \
order, so Corollary 7.5 implies that the set of vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Cup]", 
    RowBox[{"Z", "'"}]}], TraditionalForm]]],
 " is linearly independent.  It turns out that the dimension of this set of \
vectors is 255, which is also the dimension of the tangent space at \
sufficiently general ideals I having the structure of this example.  So we \
have a generic component of dimension 255."
}], "Text",
 CellChangeTimes->{{3.582371871176259*^9, 3.5823719312990446`*^9}, {
  3.603113364265996*^9, 3.603113552335996*^9}, {3.603983755843571*^9, 
  3.603983776593571*^9}, {3.6127976812987103`*^9, 3.612797720532962*^9}, {
  3.612799465737608*^9, 3.6127994668608074`*^9}, {3.6127995603516073`*^9, 
  3.6127995987744074`*^9}, {3.6128010387714224`*^9, 3.6128010420945206`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.608650678789013*^9, 3.6086507020642133`*^9}, {
   3.612535116433222*^9, 3.612535167726351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "6"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.5813457499797487`*^9, 3.581345750681758*^9}, {3.612797749736349*^9, 
  3.612797750375953*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,6,10,10,5,0), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
  3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
  3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
  3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.61279777959494*^9, 
  3.6127977907022114`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "10", ",", "10", ",", "5"}], "}"}], ",", 
    "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.584116844165406*^9, 3.5841177589867725`*^9, 
   3.584118325405267*^9, 3.5841193501178455`*^9, 3.584120549859136*^9, 
   3.584177794869549*^9, 3.584628235317073*^9, 3.5846327359443903`*^9, 
   3.584632803585991*^9, 3.5852409252843156`*^9, 3.603043600482221*^9, 
   3.6031135597459965`*^9, 3.603983783233571*^9, 3.612797801840683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.584116844181006*^9, 3.584117759017975*^9, 
   3.584118329508172*^9, 3.5841193532222652`*^9, 3.5841205526983542`*^9, 
   3.584177794885136*^9, 3.584628239419978*^9, 3.584632735991191*^9, 
   3.5846328036327906`*^9, 3.5852409476235156`*^9, 3.603043607907821*^9, 
   3.6031137767941413`*^9, 3.603983786803571*^9, 3.612797804321099*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.5807226565235834`*^9, 3.5810698805296087`*^9, 
  3.5811831606076403`*^9, 3.5813457999471893`*^9, 3.5823057281364384`*^9, 
  3.582371984760587*^9, 3.5823864241366143`*^9, 3.582391648901399*^9, 
  3.584116844227806*^9, 3.584117759033576*^9, 3.584118333018262*^9, 
  3.584119356030283*^9, 3.5841205555687723`*^9, 3.5841777949007235`*^9, 
  3.5846282428052654`*^9, 3.5846327360223904`*^9, 3.5846328036639905`*^9, 
  3.5852409500727158`*^9, 3.603043611636221*^9, 3.603113780534403*^9, 
  3.603983789443571*^9, 3.6127978066455135`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["107"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.580722659440727*^9, 3.5810698832128086`*^9, 
  3.5811831606232405`*^9, 3.5813458044400473`*^9, 3.5823057306480384`*^9, 
  3.5823719871786027`*^9, 3.582386680865814*^9, 3.5823916512101994`*^9, 
  3.5841168442434063`*^9, 3.584117759049177*^9, 3.5841183354831247`*^9, 
  3.5841193585575*^9, 3.5841205584235907`*^9, 3.5841777949163113`*^9, 
  3.584628245379331*^9, 3.5846327360379906`*^9, 3.5846328036951904`*^9, 
  3.5852409531147156`*^9, 3.603043615005821*^9, 3.603113784134655*^9, 
  3.6039837922535715`*^9, 3.612797812199149*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.5841168442590065`*^9, 3.5841177590803795`*^9, 
   3.5841183392428217`*^9, 3.5841193618179207`*^9, 3.584120561496811*^9, 
   3.5841215749417067`*^9, 3.584177794931899*^9, 3.5846282486710157`*^9, 
   3.5846327360691905`*^9, 3.584632803726391*^9, 3.5852409565311155`*^9, 
   3.603043618640621*^9, 3.6031137878449144`*^9, 3.603983795603571*^9, 
   3.6127978335088863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"mins", ",", "21"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.584118374468398*^9, 3.584118376402835*^9}, {
   3.5841187026512947`*^9, 3.584118710482545*^9}, {3.5841193678551593`*^9, 
   3.584119368229562*^9}, {3.5841195284269886`*^9, 3.584119543340684*^9}, {
   3.584120590746998*^9, 3.5841205951774263`*^9}, {3.584121581509349*^9, 
   3.5841215818681517`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.584116844321407*^9, 3.5841177591427846`*^9, 
   3.5841183777132607`*^9, 3.5841187120737553`*^9, 3.584119369243568*^9, 
   3.5841195445106916`*^9, 3.5841205958638306`*^9, 3.5841215835061617`*^9, 
   3.584177794947486*^9, 3.584628251541489*^9, 3.5846327360847907`*^9, 
   3.5846328037419906`*^9, 3.5852409594171157`*^9, 3.6031138623801317`*^9, 
   3.6039838196235714`*^9, 3.6127978361921034`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.584116844337007*^9, 3.5841177591583858`*^9, 
   3.5841184052165895`*^9, 3.584118715490177*^9, 3.58411938514007*^9, 
   3.5841195485199175`*^9, 3.5841206008246627`*^9, 3.584121587702589*^9, 
   3.5841777949630737`*^9, 3.5846282548331738`*^9, 3.5846327361003904`*^9, 
   3.5846328037731905`*^9, 3.585240961866316*^9, 3.603113867200469*^9, 
   3.6039840200435715`*^9, 3.6127978690459137`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.5841168443526073`*^9, 3.584117759173987*^9, 3.5841184079154415`*^9, 
   3.584118719156201*^9, 3.5841193881508894`*^9, 3.5841195516867375`*^9, 
   3.5841206053018913`*^9, 3.584177794994249*^9, 3.5846282575164423`*^9, 
   3.5846327361627903`*^9, 3.5846328038355904`*^9, 3.5852409682311153`*^9, 
   3.6031138710507383`*^9, 3.603113992269522*^9, 3.603984086233571*^9, 
   3.6127981033424077`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"-", "11"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.5841184185236454`*^9, 3.5841184286794405`*^9}, {3.5841184634993105`*^9, 
   3.584118490597031*^9}, {3.5841187483127875`*^9, 3.584118750684003*^9}, {
   3.5841194073546124`*^9, 3.584119410755434*^9}, {3.58411956920565*^9, 
   3.5841195695020514`*^9}, {3.584120632508466*^9, 3.5841206346612797`*^9}, {
   3.58412160659431*^9, 3.5841216104319344`*^9}, {3.5841216835964036`*^9, 
   3.5841216840176063`*^9}, {3.6127982270982075`*^9, 3.6127982301402073`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.584116844368207*^9, 
   3.5841177591895885`*^9, {3.5841184769311686`*^9, 3.584118491252244*^9}, 
   3.584118751276807*^9, 3.5841194116134396`*^9, 3.584119570079255*^9, 
   3.5841206353320837`*^9, 3.5841216118047433`*^9, 3.5841216847196107`*^9, 
   3.584177795009836*^9, 3.584628263959408*^9, 3.5846327361783905`*^9, 
   3.5846328038511906`*^9, 3.5852409707895155`*^9, 3.603113875461047*^9, 
   3.603113995389616*^9, 3.603984090863571*^9, 3.6127982335722075`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{
  3.5798755642329264`*^9, 3.5807228420040164`*^9, 3.5810699125408087`*^9, 
   3.58118316074804*^9, 3.5813462361392198`*^9, 3.5823058946976385`*^9, 
   3.5823723700206566`*^9, 3.5823868080682144`*^9, 3.5823887833090143`*^9, 
   3.582389006810214*^9, 3.5823903990475993`*^9, 3.5823905050183992`*^9, 
   3.5823917169173994`*^9, 3.5823927282497993`*^9, 3.5823928501793995`*^9, 
   3.5841168443994074`*^9, 3.5841177592051897`*^9, {3.5841184798952255`*^9, 
   3.5841184950743175`*^9}, 3.584118754755629*^9, 3.5841194262931337`*^9, 
   3.5841195770525*^9, 3.584120648654569*^9, 3.584121619635994*^9, 
   3.5841216871844263`*^9, 3.5841777950254235`*^9, 3.5846282700123625`*^9, 
   3.5846327362251906`*^9, 3.5846328038979907`*^9, 3.5852409756723156`*^9, 
   3.603114001099787*^9, 3.603984110093571*^9, 3.6127982481426077`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841777163241363`*^9, 3.584177733065111*^9}, 3.6127984084326077`*^9, 
   3.6623908854104548`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6127984131594076`*^9, 
  3.6127984157490077`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "3", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubsuperscriptBox["x", "4", "2"]}], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, 
   3.584116844430608*^9, 3.584117759236392*^9, 3.584118498989993*^9, 
   3.5841187591392574`*^9, 3.5841194309575634`*^9, 3.584119580749724*^9, 
   3.584120652492194*^9, 3.584121623426818*^9, 3.5841216897272425`*^9, 
   3.584177795041011*^9, 3.5846282748796873`*^9, 3.5846327362407904`*^9, 
   3.5846328039291906`*^9, 3.5852409789951153`*^9, 3.6031140053899155`*^9, 
   3.603984122143571*^9, {3.6127983092166076`*^9, 3.6127983277806077`*^9}, 
   3.6127983580602074`*^9, 3.6127984186194077`*^9}]
}, Open  ]],

Cell["\<\
The following example, which works, was generated on 8/11/2013.\
\>", "Text",
 CellChangeTimes->{{3.5841777373360863`*^9, 3.584177767513486*^9}, 
   3.5846282956906214`*^9, {3.5852409977775154`*^9, 3.5852410002267156`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "3"], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["x", "4", "2"]}], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["x", "4"]}], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}]}], "}"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.584177689575986*^9, 3.584177706348136*^9}, 
   3.5852409943611155`*^9, {3.6127984230966077`*^9, 3.6127984250466075`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127984305222073`*^9, 3.6127984322850075`*^9}}],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.5841168444462075`*^9, 3.5841177592675943`*^9, 3.5841185022816563`*^9, 
   3.584118763850487*^9, 3.5841194338123817`*^9, 3.584119583698143*^9, 
   3.5841206556746144`*^9, 3.584121627451644*^9, 3.58412169237926*^9, 
   3.5841777950721865`*^9, 3.584628353770236*^9, 3.584632736271991*^9, 
   3.5846328039603906`*^9, 3.5852410105227156`*^9, 3.6031140119101114`*^9, 
   3.6039841265835714`*^9, {3.6127983138030076`*^9, 3.6127983318054075`*^9}, 
   3.6127983622878075`*^9, 3.6127984334862075`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.5852408853327155`*^9, 
  3.5852408862999153`*^9}, {3.612798437043008*^9, 3.6127984387278075`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.584116845273013*^9, 
   3.5841177600944576`*^9, 3.5841185053393145`*^9, 3.5841187680625143`*^9, 
   3.5841194381180096`*^9, 3.584119588144171*^9, 3.584120660807047*^9, 
   3.584121630322062*^9, 3.584121696544486*^9, 3.5841777958359737`*^9, 
   3.584628357498684*^9, 3.5846327370675907`*^9, 3.5846328047247906`*^9, 
   3.5852410137987156`*^9, 3.5852410693503156`*^9, 3.6031140159402323`*^9, 
   3.603984130603571*^9, {3.612798317640608*^9, 3.6127983358614073`*^9}, 
   3.6127983659850073`*^9, 3.6127984406466074`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408912451153`*^9, 3.5852409043491154`*^9}, {
  3.6031140235204597`*^9, 3.603114034080776*^9}, {3.6127984447026076`*^9, 
  3.6127984465110073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "126", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "124", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 126, ") >= (numQ = ", 124, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984482110076`*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.6031140347707973`*^9, 3.603984134853571*^9, {3.6127983209634075`*^9, 
   3.6127983386226077`*^9}, 3.612798369307808*^9, 3.6127984488350077`*^9}]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5852410174023156`*^9, 3.5852410735311155`*^9, {3.603114018890321*^9, 
   3.603114035420817*^9}, 3.6039841354635715`*^9, {3.612798321571808*^9, 
   3.612798339246608*^9}, 3.6127983699162073`*^9, 3.6127984488350077`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6127984532342076`*^9, 3.6127984549502077`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}}],

Cell[BoxData["255"], "Output",
 CellChangeTimes->{3.579861739733556*^9, 3.5798778815625505`*^9, 
  3.580722938224082*^9, 3.580722972044882*^9, 3.581070012474409*^9, 
  3.5811831650536404`*^9, 3.58134696484482*^9, 3.5823064589224386`*^9, 
  3.582372886789312*^9, 3.5823875461510143`*^9, 3.582389509374053*^9, 
  3.582391104474799*^9, 3.5823922792817993`*^9, 3.582393324033328*^9, 
  3.584117140114903*^9, 3.584118062024107*^9, 3.5841191718867025`*^9, 
  3.5841199467592697`*^9, 3.584121065395641*^9, 3.5841220370946693`*^9, 
  3.5841781320016813`*^9, 3.584633162121673*^9, 3.5852418552789574`*^9, 
  3.603114476343028*^9, 3.603984542224571*^9, 3.6127988451530075`*^9}]
}, Open  ]],

Cell[TextData[{
 "As noted in section 8.5.1 of the paper, this dimension is the minimum \
possible, and the efficient ideal ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{"(", "G", ")"}]}], TraditionalForm]]],
 " is generic."
}], "Text",
 CellChangeTimes->{{3.5823933564224567`*^9, 3.5823933878386836`*^9}, {
  3.5841188501190405`*^9, 3.5841188631295233`*^9}, {3.584122407066641*^9, 
  3.584122493272794*^9}, {3.5841782400645804`*^9, 3.584178275582365*^9}, {
  3.6127985318582077`*^9, 3.612798580623808*^9}, {3.6127986131654077`*^9, 
  3.612798677967808*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1298, 942},
WindowMargins->{{7, Automatic}, {-56, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1212, 17, 101, "Title"],
Cell[1794, 41, 578, 12, 87, "Text"],
Cell[2375, 55, 1057, 18, 68, "Text"],
Cell[CellGroupData[{
Cell[3457, 77, 984, 27, 49, "Subsection"],
Cell[4444, 106, 1197, 25, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5678, 136, 473, 8, 49, "Subsection"],
Cell[CellGroupData[{
Cell[6176, 148, 1008, 17, 31, "Input"],
Cell[7187, 167, 3427, 85, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10651, 257, 157, 3, 31, "Input"],
Cell[10811, 262, 1194, 16, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12042, 283, 186, 4, 31, "Input"],
Cell[12231, 289, 11875, 374, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24143, 668, 159, 3, 31, "Input"],
Cell[24305, 673, 654, 9, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25008, 688, 145, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[25178, 693, 304, 6, 31, "Input"],
Cell[25485, 701, 4049, 118, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29571, 824, 1635, 25, 31, "Input"],
Cell[31209, 851, 2991, 79, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34237, 935, 210, 4, 31, "Input"],
Cell[34450, 941, 1492, 21, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35979, 967, 255, 5, 31, "Input"],
Cell[36237, 974, 2167, 55, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38441, 1034, 1644, 25, 31, "Input"],
Cell[40088, 1061, 1487, 38, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41612, 1104, 234, 4, 31, "Input"],
Cell[41849, 1110, 867, 12, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42765, 1128, 514, 13, 79, "Subsection"],
Cell[CellGroupData[{
Cell[43304, 1145, 304, 6, 31, "Input"],
Cell[43611, 1153, 16522, 502, 196, "Output"]
}, Open  ]],
Cell[60148, 1658, 233, 4, 30, "Text"],
Cell[60384, 1664, 15547, 447, 177, "Input"],
Cell[CellGroupData[{
Cell[75956, 2115, 178, 3, 31, "Input"],
Cell[76137, 2120, 1647, 23, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77821, 2148, 333, 5, 31, "Input"],
Cell[78157, 2155, 982, 14, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79176, 2174, 350, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[79551, 2184, 242, 3, 23, "Print"],
Cell[79796, 2189, 476, 9, 23, "Print"],
Cell[80275, 2200, 243, 3, 23, "Print"]
}, Open  ]],
Cell[80533, 2206, 275, 4, 31, "Output"]
}, Open  ]],
Cell[80823, 2213, 352, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81212, 2225, 303, 7, 49, "Subsection"],
Cell[81518, 2234, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[81853, 2246, 261, 6, 31, "Input"],
Cell[82117, 2254, 667, 9, 31, "Output"]
}, Open  ]],
Cell[82799, 2266, 575, 13, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_6_10_10_5_0__second.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    135090,       3937]
NotebookOptionsPosition[    127491,       3693]
NotebookOutlinePosition[    128085,       3715]
CellTagsIndexPosition[    128042,       3712]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,6,10,10,5,0) second.", "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQnSG5+plz/SvHDTcyXoDoNt6ZFfqLXzk6mAfWgei9
/+tUNZe+cmxlv6MOotfsrv/4a9krxxcaCl9AdPWthPvzl79y1HCZDqYnzJha
vBBIXxCZD6Yjzgt0g+hU4Tc9ILpMN4G3eAVQ//Z3AiD6m9qM2BNAOumgeRKI
XnViy+vPQHqi8QswzXaf4eyela8cZ8wuAtM2Pb1K01YDzT+WpwKiH9l1cgmt
eeVoYLQCTMtY+21fv/aV4/slzWD6s+uZL/fXAfV1x3wF0dP+a/Rv3vDK8XmJ
M5jecermgpQbrxzPVmQuBNEZfj+uCtx65dhxefYNEO07+6npvVevHBPkxMxB
NABcha0s
  "]],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.66239095394114*^9, 3.6623909634412355`*^9}}],

Cell[TextData[{
 "This is the second of three generic examples with Hilbert function (1, 6, \
10, 10, 5, 0); it is presented in section 8.5.2 of the paper.  In this case, \
some of the trailing monomials are lex-larger than some of the leading \
monomials, so Corollary 7.5 does not apply.  On the other hand, we show by \
direct computation that the set of tangent vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Cup]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent for sufficiently general ",
 "distinguished",
 " ideals ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 ".  It turns out that the dimension of this set of vectors is 222, which \
accordingly (Corollary 7.7) is a lower bound on the dimension of an \
irreducible locus containing the point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " . Since the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " is also 222, it follows from Proposition 5.5 that ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " is generic. "
}], "Text",
 CellChangeTimes->{{3.582371871176259*^9, 3.5823719312990446`*^9}, {
   3.6127994250840073`*^9, 3.6127994427588077`*^9}, 3.612799626386408*^9, {
   3.6128005633542075`*^9, 3.6128005709982076`*^9}, {3.6128006646918077`*^9, 
   3.612800817324151*^9}, {3.6128008590734973`*^9, 3.612800960655213*^9}, {
   3.6128009944322433`*^9, 3.61280103306131*^9}, 3.662390986021461*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.580723278179282*^9, 3.580723279708082*^9}, {
   3.580724112328805*^9, 3.580724141875205*^9}, {3.581069854649209*^9, 
   3.581069860421209*^9}, {3.5823033599269695`*^9, 3.5823033639830737`*^9}, 
   3.5823718653418217`*^9, {3.6127996306452074`*^9, 3.6127996309884076`*^9}, 
   3.6127996660260077`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "6"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.5813457499797487`*^9, 3.581345750681758*^9}, {3.6127996696296077`*^9, 
  3.612799669894808*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,6,10,10,5,0), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, {3.6127996760412073`*^9, 
   3.6127996768992076`*^9}, 3.6127997108448076`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "10", ",", "10", ",", "5"}], "}"}], ",", 
    "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.584109250063862*^9, 
   3.5841192751437645`*^9, 3.6031286705148225`*^9, 3.6032145407512836`*^9, 
   3.6127997177400074`*^9, 3.6128811304898863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5841092500950623`*^9, 
   3.6031286738048553`*^9, 3.6032145440113163`*^9, 3.6127997209380074`*^9, 
   3.6128811305054865`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.5807226565235834`*^9, 3.5810698805296087`*^9, 
  3.5811831606076403`*^9, 3.5813457999471893`*^9, 3.5823057281364384`*^9, 
  3.582371984760587*^9, 3.5841092501106625`*^9, 3.603128677794895*^9, 
  3.6032145475913525`*^9, 3.6127997242608075`*^9, 3.612881130552287*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["107"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.580722659440727*^9, 3.5810698832128086`*^9, 
  3.5811831606232405`*^9, 3.5813458044400473`*^9, 3.5823057306480384`*^9, 
  3.5823719871786027`*^9, 3.5841092501418624`*^9, 3.6031286809449267`*^9, 
  3.6032145502113786`*^9, 3.612799728176408*^9, 3.6128811305678873`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5841092501574626`*^9, 3.603128684574963*^9, 3.603214576951646*^9, 
   3.612799741857608*^9, 3.612881130599087*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "[", 
  RowBox[{"[", "31", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.58134608993602*^9, 3.58134611686162*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["x", "4"], " ", 
  SubsuperscriptBox["x", "6", "3"]}]], "Output",
 CellChangeTimes->{{3.5813460930404196`*^9, 3.5813461174076195`*^9}, 
   3.5823057384948387`*^9, 3.5823719939022455`*^9, 3.584109250173063*^9, 
   3.6032145816216927`*^9, 3.612799745929208*^9, 3.6128811306146874`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "mins", "]"}]], "Input",
 CellChangeTimes->{{3.5813461009028196`*^9, 3.58134610378882*^9}}],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{3.58134610542682*^9, 3.5823723045626373`*^9, 
  3.5841092501886625`*^9, 3.603128692895046*^9, 3.603214584221719*^9, 
  3.6127997500164075`*^9, 3.6128811306458874`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"mins", ",", "11"}], "]"}], ",", 
    RowBox[{"Take", "[", 
     RowBox[{"mins", ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", "31"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5841092502042627`*^9, 3.603128719515312*^9, 
   3.6032146048419247`*^9, 3.6039864455785713`*^9, 3.6127998036960077`*^9, 
   3.6128811306614876`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.584109250219863*^9, 3.6031287514256315`*^9, 3.603214608931966*^9, 
   3.603986449698571*^9, 3.6127998090312076`*^9, 3.612881130677088*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.584109250219863*^9, 3.6032146135620117`*^9, 
   3.6127998123228073`*^9, 3.612881130692688*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"maxes", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "]"}], ",", 
    RowBox[{"Take", "[", 
     RowBox[{"maxes", ",", 
      RowBox[{"-", "5"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.577977543444148*^9, 3.577977590353649*^9, 
  3.5779777908610725`*^9, 3.5779780963714724`*^9, 3.578151772388356*^9, 
  3.5782410558210945`*^9, 3.578387163630825*^9, 3.57838721200434*^9, 
  3.578491748704664*^9, 3.5786522914343615`*^9, 3.5787339552109995`*^9, 
  3.5798604592872353`*^9, 3.5798606220877914`*^9, 3.5798755488045263`*^9, 
  3.580722838930876*^9, 3.5810699095612087`*^9, 3.5811831607168407`*^9, 
  3.5813462112884197`*^9, 3.582305891764838*^9, 3.582372367555841*^9, 
  3.584109250235463*^9, 3.6032146169920464`*^9, 3.6039864784985714`*^9, 
  3.6127998252552075`*^9, 3.612881130723888*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.5807228420040164`*^9, 
  3.5810699125408087`*^9, 3.58118316074804*^9, 3.5813462361392198`*^9, 
  3.5823058946976385`*^9, 3.5823723700206566`*^9, 3.5841092502510633`*^9, 
  3.6032146267021437`*^9, 3.6039864818785715`*^9, 3.6127998283440075`*^9, 
  3.612881130770688*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.5841104848101377`*^9, 3.584110491845738*^9}, 3.6127998461748075`*^9, 
   3.662390990711508*^9}],

Cell["\<\
To generate a new example, execute the cell immediately following.  To use an \
example that works that was generated on 7/29/2013, un-comment the assignment \
statement and execute it instead.\
\>", "Text",
 CellChangeTimes->{{3.584110502843738*^9, 3.584110619375738*^9}, 
   3.6127998643488073`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.6127998743792076`*^9, 3.6127998760484076`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "4"], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "3"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["x", "3"]}], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "3"]}], "+", 
    SubsuperscriptBox["x", "6", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.5841092502666636`*^9, 3.603128934567463*^9, 
   3.6032146317921944`*^9, 3.603986486198571*^9, 3.6127998773432074`*^9, 
   3.612799944688408*^9, 3.6128811307862883`*^9}]
}, Open  ]],

Cell["Example generated on 3/07/2014 that works.", "Text",
 CellChangeTimes->{{3.584110622963738*^9, 3.584110644023738*^9}, {
  3.603215307751956*^9, 3.6032153143220215`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"G", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "-", 
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"]}], "-", 
       SubsuperscriptBox["x", "3", "2"], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["x", "3"]}], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], "-", 
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}]}], "}"}]}], ";"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.584110453095338*^9, 3.5841104680401382`*^9}, {
   3.6031300715108323`*^9, 3.603130076840866*^9}, 3.603215338672265*^9, {
   3.6127998813992076`*^9, 3.612799887935608*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6127998947528076`*^9, 3.6127998964064074`*^9}}],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5841092502822638`*^9, 3.6031289408475256`*^9, 
   3.6031300839508657`*^9, 3.603214635212229*^9, 3.6039864900485716`*^9, 
   3.6127998970616074`*^9, 3.612799948323208*^9, 3.6128811308174887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.585240821216716*^9, 
  3.5852408218563156`*^9}, {3.6127999020692077`*^9, 3.612799903644808*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.584109250968668*^9, 3.603129017478292*^9, 3.603130087820866*^9, 
   3.60321463834226*^9, 3.6039864939985714`*^9, {3.6127999052672076`*^9, 
   3.6127999306952076`*^9}, 3.612881131503893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5852408277219152`*^9, 3.5852408420895157`*^9}, {
  3.603129038378501*^9, 3.603129075888876*^9}, {3.6127999554368076`*^9, 
  3.612799956981208*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603129076618883*^9, 3.6031300954508657`*^9, 3.6032146425223017`*^9, 
   3.603986496568571*^9, {3.6127999348916073`*^9, 3.612799957995208*^9}, 
   3.6128811318470955`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "126", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "112", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 126, ") >= (numQ = ", 112, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603129076618883*^9, 3.6031300954508657`*^9, 3.6032146425223017`*^9, 
   3.603986496568571*^9, {3.6127999348916073`*^9, 3.612799957995208*^9}, 
   3.6128811318470955`*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603129076618883*^9, 3.6031300954508657`*^9, 3.6032146425223017`*^9, 
   3.603986496568571*^9, {3.6127999348916073`*^9, 3.612799957995208*^9}, 
   3.6128811323618984`*^9}]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.603129045368571*^9, 3.603129076618883*^9}, 
   3.6031300954508657`*^9, 3.603214643072307*^9, 3.6039864970985713`*^9, {
   3.6127999355000076`*^9, 3.6127999585412073`*^9}, 3.6128811323618984`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.612800024435608*^9, 3.6128000259800076`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}}],

Cell[BoxData["222"], "Output",
 CellChangeTimes->{3.579861739733556*^9, 3.5798778815625505`*^9, 
  3.580722938224082*^9, 3.580722972044882*^9, 3.581070012474409*^9, 
  3.5811831650536404`*^9, 3.58134696484482*^9, 3.5823064589224386`*^9, 
  3.582372886789312*^9, 3.584109570450149*^9, 3.6031298921190386`*^9, 
  3.60313044529157*^9, 3.603214999556872*^9, 3.6039868384795713`*^9, 
  3.6128003557650075`*^9, 3.6128814403698244`*^9}]
}, Open  ]],

Cell[TextData[{
 "As shown in Section 8.5.2 of the paper, the set of tangent vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " has cardinality 222.  If we can show that these vectors are linearly \
independent at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", then we will know that the dimension of the locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F", "(", "U", ")"}], TraditionalForm]]],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[GreaterEqual]", "222"}], TraditionalForm]]],
 "; whence, ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " is generic and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " is smooth on an elementary component of dimension 222.  In the next \
section of the notebook, we compute the tuples ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", 
     RowBox[{"{", 
      RowBox[{"i", " ", "j"}], "}"}]], ")"}], TraditionalForm]]],
 " corresponding to the tangent vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " and show by direct computation that they are linearly independent.  We \
need to do this computationally, since we don\[CloseCurlyQuote]t have any \
general theorems stating when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent.  "
}], "Text",
 CellChangeTimes->{{3.6039873545695715`*^9, 3.6039876652705717`*^9}, {
  3.6039881645005713`*^9, 3.603988205370571*^9}, {3.612801134609189*^9, 
  3.612801165950594*^9}, {3.6128012027521734`*^9, 3.612801206730301*^9}}],

Cell["\<\
The tuples are produced by following the \[OpenCurlyDoubleQuote]recipe\
\[CloseCurlyDoubleQuote] given in equation (22) of section 6.2 of the paper.
\
\>", "Text",
 CellChangeTimes->{{3.612801207978341*^9, 3.6128012681806703`*^9}, {
  3.612801378554208*^9, 3.612801558519445*^9}, {3.6128837257786245`*^9, 
  3.6128837310826244`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Create explicit vectors in our 6 translation directions", "Section",
 CellChangeTimes->{{3.545388126462658*^9, 3.5453881519633107`*^9}, {
  3.5472948355202403`*^9, 3.547294837004644*^9}, {3.5573375833895783`*^9, 
  3.557337588350474*^9}, {3.558459867780724*^9, 3.5584598715715485`*^9}, {
  3.5603542164768147`*^9, 3.560354219549266*^9}, {3.57582266865228*^9, 
  3.5758226817406797`*^9}, {3.5787340364978724`*^9, 3.5787340417225657`*^9}, {
  3.5798622520767546`*^9, 3.579862268347763*^9}, {3.5798779275513506`*^9, 
  3.5798779393137503`*^9}, {3.581070474001165*^9, 3.5810704874954243`*^9}, {
  3.582383806998537*^9, 3.582383822426937*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "\[Alpha]"], TraditionalForm]]],
 "-translations, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "\[Alpha]", "\[LessEqual]", "6"}], 
   TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.545388153525851*^9, 3.545388177057703*^9}, {
  3.5453893952017746`*^9, 3.545389412249522*^9}, {3.6128015724504237`*^9, 
  3.6128015995323706`*^9}}],

Cell[TextData[{
 "The following function makes the tuples corresponding to the ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 " tangent vectors given by translating in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "1"], ",", "...", ",", 
    SubscriptBox["x", "n"]}], TraditionalForm]]],
 "-directions."
}], "Text",
 CellChangeTimes->{{3.5758228612810793`*^9, 3.5758228617958794`*^9}, {
  3.575912059411493*^9, 3.5759120901278925`*^9}, {3.5759121325598927`*^9, 
  3.575912142419093*^9}, {3.5776337305126295`*^9, 3.577633733975852*^9}, {
  3.5823838589933367`*^9, 3.582383865592137*^9}, {3.6039883035905714`*^9, 
  3.6039883688205714`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeTranslationVector", "[", "var_", "]"}], ":=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"coeffOfTerm", "[", "  ", 
         RowBox[{
          RowBox[{"reducePoly", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"borBasis", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "var"}], "]"}], ",", 
            "bdry", ",", "borBasis", ",", "varList"}], "]"}], "  ", ",", 
          RowBox[{"OO", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", ",", "varList"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "\[Mu]"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5453886240360937`*^9, 3.545388687749542*^9}, {
  3.5453887922720957`*^9, 3.545389015516123*^9}, {3.54538910262717*^9, 
  3.545389135534052*^9}, {3.5758228460086794`*^9, 3.5758228581610794`*^9}, {
  3.5758233558705573`*^9, 3.5758233566661777`*^9}, {3.575824510932295*^9, 
  3.5758245444410954`*^9}, {3.575824582973095*^9, 3.575824623158695*^9}, {
  3.575912200201493*^9, 3.5759122026974926`*^9}, {3.575912248233893*^9, 
  3.575912261759093*^9}, {3.5768634091224346`*^9, 3.576863437810835*^9}, {
  3.5768635444368343`*^9, 3.5768635486488347`*^9}, {3.5798622912332563`*^9, 
  3.5798623006089764`*^9}, {3.5798624394507565`*^9, 3.5798624408703747`*^9}, {
  3.5798624960792427`*^9, 3.5798624974676514`*^9}, {3.5798625453755584`*^9, 
  3.579862547387971*^9}, {3.579862616465214*^9, 3.579862617822423*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "1"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545389019391197*^9, 3.545389025875696*^9}, {
   3.545389168565936*^9, 3.5453891720191274`*^9}, 3.5472948714115543`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "x1trans", "]"}]], "Input",
 CellChangeTimes->{{3.577632078025631*^9, 3.577632082643261*^9}}],

Cell[BoxData["3424"], "Output",
 CellChangeTimes->{3.5776320830020633`*^9, 3.577725209791252*^9, 
  3.5779789968715725`*^9, 3.5781525071189384`*^9, 3.578241536691095*^9, 
  3.5783873327920427`*^9, 3.578491809947909*^9, 3.578652359807664*^9, 
  3.5787340568195906`*^9, 3.579862275055849*^9, 3.579862328704937*^9, 
  3.579862458186597*^9, 3.5798626794272175`*^9, 3.5798780212489505`*^9, 
  3.581070516652385*^9, 3.603216933867217*^9, 3.6039884482015715`*^9, 
  3.6128016356000333`*^9, 3.6128814504006243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.5776320958721457`*^9, 3.577632124794731*^9}}],

Cell[BoxData["3424"], "Output",
 CellChangeTimes->{{3.5776321003493743`*^9, 3.577632125309534*^9}, 
   3.5777252098224525`*^9, 3.5779789968871727`*^9, 3.578152511424573*^9, 
   3.5782415367066946`*^9, 3.578387332823242*^9, 3.5784918099635086`*^9, 
   3.5786523598388557`*^9, 3.5787340568507833`*^9, 3.5798622750714493`*^9, 
   3.5798623287361374`*^9, 3.5798780212801504`*^9, 3.5810705198504467`*^9, 
   3.6039884482215714`*^9, 3.6128016356156335`*^9, 3.6128814504318247`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "2"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545389229224527*^9, 3.5453892576634827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x3trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "3"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5453892496005697`*^9, 3.545389276633204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x4trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "4"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5768635769004345`*^9, 3.5768635948404346`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x5trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "5"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.576863602328435*^9, 3.5768636094108343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x6trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "6"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823839489117365`*^9, 3.582383962343337*^9}}],

Cell[TextData[{
 "Executing the following cell for ",
 StyleBox["x1trans",
  FontWeight->"Bold"],
 " through ",
 StyleBox["x6trans",
  FontWeight->"Bold"],
 " will demonstrate that these tuples are indeed tangent vectors at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", since they satisfy all of the tangent space relations.  (The result \
should be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "0", "}"}], TraditionalForm]]],
 ".)\n"
}], "Text",
 CellChangeTimes->{{3.612801660373151*^9, 3.612801749831156*^9}, {
  3.612883868440624*^9, 3.6128838697354245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"allTanSpaceRelns", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "x2trans"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5775522734546127`*^9, 3.5775522998040266`*^9}, {
  3.5775523547174983`*^9, 3.5775524222351637`*^9}, {3.5776324782461967`*^9, 
  3.5776325078551865`*^9}, {3.5779787557252274`*^9, 3.577978757597239*^9}, {
  3.5781525347311225`*^9, 3.5781525472112026`*^9}, {3.603217017448053*^9, 
  3.603217017778056*^9}, {3.6032170644885235`*^9, 3.6032170839887185`*^9}, {
  3.6128017626076374`*^9, 3.6128017681300735`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.5775523767917814`*^9, 3.5775524245283937`*^9}, {
   3.5776324801026087`*^9, 3.577632509602398*^9}, 3.5777252452511883`*^9, 
   3.5779789987435846`*^9, {3.5781525306594963`*^9, 3.5781525477260056`*^9}, 
   3.578241538469495*^9, 3.5783873345703974`*^9, 3.5784918116950417`*^9, 
   3.5786523615700226`*^9, 3.5787340585975466`*^9, 3.579862276943473*^9, 
   3.57986237651955*^9, 3.5798627392068005`*^9, 3.579878023495351*^9, 
   3.5810705371667795`*^9, 3.582383993246937*^9, {3.603217058388462*^9, 
   3.603217085828737*^9}, 3.6039885069718714`*^9, {3.612801765696458*^9, 
   3.6128017698928843`*^9}, 3.6128815034562244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"transVectors", "=", 
   RowBox[{"{", 
    RowBox[{
    "x1trans", ",", "x2trans", ",", "x3trans", ",", "x4trans", ",", "x5trans",
      ",", "x6trans"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.582384005274537*^9, 3.5823840261629367`*^9}, {
  3.6039884759915714`*^9, 3.603988480571607*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.582384027161337*^9, 3.6032170939988184`*^9, 
  3.6039885069918714`*^9, 3.612801787645798*^9, 3.6128815034718246`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we need to construct the remaining tangent vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Z", "''"}], TraditionalForm]]],
 ". "
}], "Subsection",
 CellChangeTimes->{
  3.5453893889202027`*^9, {3.5453894578924837`*^9, 3.545389568711633*^9}, {
   3.5453896533386993`*^9, 3.5453896831334767`*^9}, {3.547294911584201*^9, 
   3.5472949140842485`*^9}, {3.5573381058515415`*^9, 3.557338106537941*^9}, {
   3.5588922391870613`*^9, 3.558892264412423*^9}, {3.575912608827893*^9, 
   3.575912618983493*^9}, {3.5775532963389473`*^9, 3.5775533004105473`*^9}, {
   3.603988497051772*^9, 3.6039887898346996`*^9}}],

Cell[TextData[{
 "These tangent vectors correspond to the isomorphisms defined by the \
replacements ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["x", "\[Alpha]"], "\[Rule]", 
     RowBox[{
      SubscriptBox["x", "\[Alpha]"], "+", 
      SubscriptBox["m", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]]}]}], ")"}], 
   TraditionalForm]]],
 ".  These are obtained by taking the partial of each member of the border \
basis with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "\[Alpha]"], TraditionalForm]]],
 " and then multiplying by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]], TraditionalForm]]],
 " before taking the coefficients modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.603988793364735*^9, 3.6039888338551397`*^9}}],

Cell[TextData[{
 "To reduce modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 ", we will use the function ",
 StyleBox["reducePoly",
  FontWeight->"Bold"],
 ".  Because of the way the function ",
 StyleBox["reducePoly",
  FontWeight->"Bold"],
 " is coded, we will have to multiply by the variables appearing in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]], TraditionalForm]]],
 " one-by-one, reducing as we go.   So the monomials will be entered as lists \
of variables which multiply to yield the monomial."
}], "Text",
 CellChangeTimes->{{3.5775533022513475`*^9, 3.5775535713045473`*^9}, {
   3.577632531645339*^9, 3.577632532316143*^9}, {3.582384084070137*^9, 
   3.582384093040137*^9}, {3.603988839785199*^9, 3.603988980596607*^9}, {
   3.6128018240720315`*^9, 3.6128018256164417`*^9}, 3.612801877751976*^9, {
   3.6128841873056245`*^9, 3.612884193062024*^9}}],

Cell[TextData[{
 "The inputs to the following function are: poly = one of the elements of the \
border basis; var = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]]],
 " -- the variable in the substitution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "\[Rule]", 
    RowBox[{
     SubscriptBox["x", "i"], "+", "m"}]}], TraditionalForm]]],
 "; and mon, the monomial ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]]],
 " in the form of a list of the variables that constitute ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]]],
 ": for example, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{
     SubscriptBox["x", "2"], 
     SubscriptBox["x", "3"]}]}], TraditionalForm]]],
 " is entered as the list ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"]}], "}"}], TraditionalForm]]],
 ".  The output is the partial derivative of poly with respect to the given \
variable var multiplied by the given monomial mon, and then reduced modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " (which results in a linear combination of the basis monomials).\n"
}], "Text",
 CellChangeTimes->{{3.5776325980081644`*^9, 3.5776327195641437`*^9}, {
   3.5776327789537244`*^9, 3.577632810419126*^9}, {3.577633499989952*^9, 
   3.5776335307533493`*^9}, {3.57763407600205*^9, 3.5776340953773737`*^9}, 
   3.603989001246814*^9, {3.61280191739183*^9, 3.612801949216034*^9}, {
   3.612884310096307*^9, 3.6128844193202205`*^9}, {3.612884473877267*^9, 
   3.6128844770286894`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parDerivTimesMonom", "[", 
     RowBox[{"poly_", ",", "var_", ",", "mon_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"curVar", ",", "monDeg", ",", "result", ",", "i"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"monDeg", "=", 
         RowBox[{"Length", "[", "mon", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{
          StyleBox["reducePoly",
           FontWeight->"Plain"], "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"poly", ",", "var"}], "]"}], ",", "bdry", ",", "borBasis",
            ",", "varList"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "monDeg"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curVar", "=", 
             RowBox[{"mon", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"result", "=", 
             RowBox[{"reducePoly", "[", 
              RowBox[{
               RowBox[{"result", "*", "curVar"}], ",", "bdry", ",", 
               "borBasis", ",", "varList"}], "]"}]}], ";"}], 
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5776333038654947`*^9, 3.57763334832578*^9}, {
  3.577633548833865*^9, 3.5776335703776035`*^9}, {3.57763376016842*^9, 
  3.577633799106269*^9}, {3.5776338374981155`*^9, 3.577634004132389*^9}, {
  3.5776340540839095`*^9, 3.57763407133762*^9}, {3.5776341137698917`*^9, 
  3.577634129650794*^9}, {3.5798627564293113`*^9, 3.5798627752273254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{"var_", ",", "mon_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"coeffOfTerm", "[", "  ", 
        RowBox[{
         RowBox[{"parDerivTimesMonom", "[", 
          RowBox[{
           RowBox[{"borBasis", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "var", ",", "mon"}], "]"}], 
         "  ", ",", 
         RowBox[{"OO", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "varList"}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Mu]"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5776325378697786`*^9, 3.5776325567615*^9}, {
  3.5776325932189336`*^9, 3.577632594014539*^9}, {3.577632731825822*^9, 
  3.577632733323432*^9}, {3.5776327701240673`*^9, 3.577632774710497*^9}, {
  3.5776328708851137`*^9, 3.577632875955146*^9}, {3.577632915048997*^9, 
  3.577633039912197*^9}, {3.5776344173594427`*^9, 3.577634467903767*^9}, {
  3.5798630386489253`*^9, 3.579863056120925*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub14", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5779787786885743`*^9, 3.577978783696206*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub15", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5779787882514353`*^9, 3.577978792416662*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub16", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384388628937*^9, 3.5823843931217365`*^9}, 
   3.582384490933737*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub144", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "4"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub145", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub146", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub155", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub156", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub166", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub24", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5776361938564997`*^9, 3.5776361980685267`*^9}, {3.5779788299661026`*^9, 
   3.577978833772527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub25", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5776362038249636`*^9, 3.577636206976184*^9}, {
  3.5779788367521467`*^9, 3.577978840043768*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub26", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384679100937*^9, 3.582384683858937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub244", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "4"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}, {
  3.582384719224137*^9, 3.5823847229525366`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub245", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}, {
  3.582384727133337*^9, 3.5823847311113367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub246", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}, {
  3.5823847342313366`*^9, 3.582384737819337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub255", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}, {
  3.5823847590509367`*^9, 3.5823847631069365`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub256", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}, {
  3.582384770236137*^9, 3.582384774510537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub266", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}, {
  3.582384777911337*^9, 3.582384781858137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub34", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5776361938564997`*^9, 3.5776361980685267`*^9}, {3.5779788299661026`*^9, 
   3.577978833772527*^9}, {3.5823848070365367`*^9, 3.582384811123737*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub35", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5776362038249636`*^9, 3.577636206976184*^9}, {
  3.5779788367521467`*^9, 3.577978840043768*^9}, {3.582384814602537*^9, 
  3.5823848183153367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub36", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384679100937*^9, 3.582384683858937*^9}, {
  3.582384822215337*^9, 3.582384825428937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub344", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "4"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}, {
  3.582384719224137*^9, 3.5823847229525366`*^9}, {3.5823848294069366`*^9, 
  3.582384832714137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub345", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}, {
  3.582384727133337*^9, 3.5823847311113367`*^9}, {3.5823848362553368`*^9, 
  3.582384839702937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub346", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "4"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}, {
  3.5823847342313366`*^9, 3.582384737819337*^9}, {3.5823848439617367`*^9, 
  3.582384848189337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub355", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}, {
  3.5823847590509367`*^9, 3.5823847631069365`*^9}, {3.582384851574537*^9, 
  3.582384855271737*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub356", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}, {
  3.582384770236137*^9, 3.582384774510537*^9}, {3.582384859000137*^9, 
  3.582384867548937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub366", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}, {
  3.582384777911337*^9, 3.582384781858137*^9}, {3.5823848709497366`*^9, 
  3.582384874132137*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"zTuples", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"transVectors", ",", 
     RowBox[{"{", 
      RowBox[{
      "sub14", ",", "sub15", ",", "sub16", ",", "sub144", ",", " ", "sub145", 
       ",", " ", "sub146", ",", "sub155", ",", " ", "sub156", ",", "sub166", 
       ",", "sub24", ",", "sub25", ",", "sub26", ",", "sub244", ",", " ", 
       "sub245", ",", " ", "sub246", ",", "sub255", ",", " ", "sub256", ",", 
       "sub266", ",", "sub34", ",", "sub35", ",", "sub36", ",", "sub344", ",",
        " ", "sub345", ",", " ", "sub346", ",", "sub355", ",", " ", "sub356", 
       ",", "sub366"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.577636476124709*^9, 3.5776366281632843`*^9}, {
  3.577978922069093*^9, 3.577978960726141*^9}, {3.5779790152952414`*^9, 
  3.5779790256068416`*^9}, {3.5781526576911106`*^9, 3.578152668127578*^9}, {
  3.5782415081586947`*^9, 3.578241520373495*^9}, {3.578241551167895*^9, 
  3.578241551573495*^9}, {3.5798779885981503`*^9, 3.5798779982701507`*^9}, {
  3.5823849093569365`*^9, 3.582385021084137*^9}, {3.603219634727226*^9, 
  3.603219637237251*^9}, {3.6039892603885717`*^9, 3.6039892966685715`*^9}, {
  3.6039900999795713`*^9, 3.6039901282795715`*^9}}],

Cell[BoxData["33"], "Output",
 CellChangeTimes->{3.6039901303995714`*^9, 3.612802894452532*^9, 
  3.6128822548000245`*^9}]
}, Open  ]],

Cell[TextData[{
 "As above, the following line can be executed for any of the tuples in the \
preceding list to verify that it (the chosen tuple) is indeed a tangent \
vector at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.612802221343732*^9, 3.6128022812165318`*^9}, 
   3.612885050689246*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"allTanSpaceRelns", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "sub246"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5775522734546127`*^9, 3.5775522998040266`*^9}, {
   3.5775523547174983`*^9, 3.5775524222351637`*^9}, {3.5776324782461967`*^9, 
   3.5776325078551865`*^9}, {3.57763464178006*^9, 3.577634645523964*^9}, {
   3.5776346984786005`*^9, 3.5776346989465885`*^9}, {3.577634868155487*^9, 
   3.577634868810683*^9}, {3.577634905454848*^9, 3.5776349594617014`*^9}, {
   3.577636646758603*^9, 3.577636655167057*^9}, {3.5779789710690074`*^9, 
   3.577978973767825*^9}, {3.577979036433242*^9, 3.5779790527508416`*^9}, {
   3.578152737314021*^9, 3.578152740870844*^9}, {3.578652375840454*^9, 
   3.5786523811899166`*^9}, {3.579863132826125*^9, 3.579863142264125*^9}, {
   3.579878059656151*^9, 3.579878061762151*^9}, 3.582385024937337*^9, {
   3.6032180300691795`*^9, 3.603218031859197*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.5776346473803167`*^9, 3.577634723047971*^9, 3.5776348704486723`*^9, {
   3.5776349186523633`*^9, 3.5776349709120283`*^9}, {3.5776366493326197`*^9, 
   3.5776366569298687`*^9}, 3.577725600581235*^9, {3.577979006574835*^9, 
   3.5779790544980416`*^9}, {3.5781527296855717`*^9, 3.5781527414792476`*^9}, 
   3.5782415461602945`*^9, 3.578387342151803*^9, 3.5784918192919493`*^9, {
   3.578652369071747*^9, 3.57865238173578*^9}, 3.5787340674717274`*^9, 
   3.579862283885562*^9, {3.579863128863725*^9, 3.5798631463357253`*^9}, 
   3.5798780322625504`*^9, 3.5798780671129503`*^9, 3.582385304064022*^9, {
   3.6032180169790487`*^9, 3.6032180351692305`*^9}, 3.6039899382085714`*^9, 
   3.612802895809732*^9, 3.612882257062024*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we create the tuples of the tangent vectors that lie in S, the tangent \
vectors that correspond to tweaking the coefficients of the short list of \
generators ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.603474406928755*^9, 3.603474473852755*^9}, 
   3.6128845845662565`*^9, {3.6128858343480587`*^9, 3.612885836844059*^9}}],

Cell[TextData[{
 "This is easy to do, at least conceptually: all components are going to be 0 \
except for a single -1 in one of the ",
 "distinguished",
 " positions.  There are \[Lambda]*\[Tau] = 21*9 = 189 of these.  When \
combined with the 33 vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Z", "''"}], TraditionalForm]]],
 ", we should obtain a rank of 222."
}], "Text",
 CellChangeTimes->{{3.58238597981549*^9, 3.582386021498957*^9}, {
   3.6032174221231*^9, 3.6032175565044436`*^9}, {3.6039893385085716`*^9, 
   3.6039893432485714`*^9}, {3.612803472105932*^9, 3.612803479001132*^9}, {
   3.6128845353768034`*^9, 3.6128845505254717`*^9}, {3.6128846082632647`*^9, 
   3.6128846163910728`*^9}, 3.6623911136027365`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroVec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", 
       RowBox[{"Length", "[", "aLst", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.603218112630005*^9, 3.6032181507203856`*^9}, 
   3.6032183112929916`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"indexInTupleOf", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"aLst", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.603218191211791*^9, 3.603218292802807*^9}, 
   3.6032183998938775`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indexInTupleOf", "[", 
  RowBox[{"2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032183194530735`*^9, 3.603218330453183*^9}}],

Cell[BoxData["66"], "Output",
 CellChangeTimes->{3.6032183321732006`*^9, 3.6039899383285713`*^9, 
  3.612802895950132*^9, 3.6128822571556244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aLst", "[", 
  RowBox[{"[", "66", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032183389932685`*^9, 3.6032183423933024`*^9}}],

Cell[BoxData[
 SubscriptBox["a", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3"}], "}"}]]], "Output",
 CellChangeTimes->{3.6032183427033052`*^9, 3.6039899383485713`*^9, 
  3.612802895981332*^9, 3.6128822571712246`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tupleOfSVector", "[", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "zeroVec"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "[", 
         RowBox[{"[", 
          RowBox[{"indexInTupleOf", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", "]"}], "]"}], " ", "=", " ", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", "result"}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603218414514024*^9, 3.6032185484253626`*^9}, {
  3.6032195012858915`*^9, 3.6032195039559183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tupleOfSVector", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"[", "66", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.603218155730436*^9, 3.6032181781216598`*^9}, {
  3.6032186535564137`*^9, 3.603218662026499*^9}, {3.60321951012598*^9, 
  3.603219512446003*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.6032181512003903`*^9, 3.603218178671665*^9}, 
   3.6032186622665014`*^9, 3.603219513446013*^9, 3.6039899384185715`*^9, 
   3.612802896059332*^9, 3.6128822571868243`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"posOfMonInList", "[", 
    RowBox[{"mon_", ",", "monLst_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"monLst", ",", "mon"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557337131998494*^9, 3.557337163385493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"mons_", ",", "monLst_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"posOfMonInList", "[", 
     RowBox[{
      RowBox[{"mons", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "monLst"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "mons", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557337171419449*^9, 3.5573372379846487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posOfTMMons", "=", 
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"TM", ",", "OO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557337240979849*^9, 3.5573372495910487`*^9}, {
  3.5573373044874487`*^9, 3.5573373081534853`*^9}, {3.557337429913827*^9, 
  3.5573374320666685`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "9", ",", "10", ",", "11", ",", "28", ",", "29", ",", "30", ",", 
   "31", ",", "32"}], "}"}]], "Output",
 CellChangeTimes->{3.6039901483595715`*^9, 3.612802896184132*^9, 
  3.6128822572180243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posOfLMMons", "=", 
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"LM", ",", "bdry"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.577551933558176*^9, 3.5775519522176895`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
   ",", "9", ",", "10", ",", "11", ",", "72", ",", "73", ",", "74", ",", "75",
    ",", "76", ",", "77", ",", "78", ",", "79", ",", "80", ",", "81"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6039901522095714`*^9, 3.612802896246532*^9, 
  3.6128822572336245`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note: ",
  FontWeight->"Bold"],
 "In a previous version of the paper, we used the term \
\[OpenCurlyDoubleQuote]special\[CloseCurlyDoubleQuote] for what we now call \
\[OpenCurlyDoubleQuote]distinguished.\[CloseCurlyDoubleQuote]  The following \
function constructs the set of all distinguished (oldspeak: special) indices."
}], "Text",
 CellChangeTimes->{{3.6623911288628893`*^9, 3.662391219193793*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listOfSpecialIndices", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"posOfTMMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"posOfLMMons", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "posOfLMMons", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", 
        RowBox[{"Length", "[", "posOfTMMons", "]"}]}], "}"}]}], "]"}], ",", 
    "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.603218925649135*^9, 3.6032189676195545`*^9}, {
  3.603218999529874*^9, 3.60321905713045*^9}, {3.612882235456024*^9, 
  3.6128822516956244`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "72"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "73"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "75"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "76"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "78"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "81"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "81"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6032190477003555`*^9, 3.6032190576004543`*^9}, 
   3.6032195189660683`*^9, 3.6039899384385715`*^9, 3.6039901560695715`*^9, 
   3.6128028963089323`*^9, 3.6128822572648244`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"listOfSVectors", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tupleOfSVector", "[", 
      RowBox[{"listOfSpecialIndices", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "listOfSpecialIndices", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6032180556594353`*^9, 3.6032180856997356`*^9}, {
  3.6032183708135867`*^9, 3.60321837319361*^9}, {3.603218666876547*^9, 
  3.6032186721165996`*^9}, {3.603218752047399*^9, 3.6032188391982703`*^9}, {
  3.603219080731686*^9, 3.6032191408722873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "listOfSVectors", "]"}]], "Input",
 CellChangeTimes->{{3.603218817448053*^9, 3.603218825368132*^9}, {
  3.6032188931588097`*^9, 3.6032188941288195`*^9}, {3.6032191271821504`*^9, 
  3.603219132542204*^9}}],

Cell[BoxData["189"], "Output",
 CellChangeTimes->{{3.6032191329122076`*^9, 3.603219146722346*^9}, 
   3.6032195274761534`*^9, 3.603989938528571*^9, 3.612802896574132*^9, 
   3.612882257420824*^9}]
}, Open  ]],

Cell[TextData[{
 "The following line should return ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "0", "}"}], TraditionalForm]]],
 ".  If it does, it verifies that all of the tuples in the ",
 StyleBox["listOfSVectors",
  FontWeight->"Bold"],
 " are indeed tangent vectors at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", since they satisfy all of the tangent space relations. "
}], "Text",
 CellChangeTimes->{{3.612802511378932*^9, 3.6128026208597317`*^9}, {
  3.612803152898732*^9, 3.612803177843132*^9}, {3.6128823671356244`*^9, 
  3.6128824619836245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"allTanSpaceRelns", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"listOfSVectors", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "listOfSVectors", "]"}]}], "}"}]}], "]"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6128025695669317`*^9, 3.6128025758693323`*^9}, {
  3.612802629002932*^9, 3.612802686426532*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.612803085256132*^9, 3.612882337105624*^9}]
}, Open  ]],

Cell[TextData[{
 "If the following line returns 222, it demonstrates that the set of tangent \
vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent, and consequently that our ideal is generic on an \
elementary component of dimension 222."
}], "Text",
 CellChangeTimes->{{3.6128824907812243`*^9, 3.6128825505292244`*^9}, {
  3.6128825912452245`*^9, 3.6128826133660245`*^9}, {3.6128827374796247`*^9, 
  3.6128827380412245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Join", "[", 
   RowBox[{"listOfSVectors", ",", "zTuples"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032195853967323`*^9, 3.603219614047019*^9}, {
  3.603219660017479*^9, 3.603219697227851*^9}}],

Cell[BoxData["222"], "Output",
 CellChangeTimes->{3.6032196987478657`*^9, 3.6039899385485716`*^9, 
  3.6039901662695713`*^9, 3.612802896823732*^9, 3.6128823373396244`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1145, 942},
WindowMargins->{{158, Automatic}, {-50, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 463, 9, 101, "Title"],
Cell[1045, 33, 579, 12, 87, "Text"],
Cell[1627, 47, 1506, 34, 106, "Text"],
Cell[CellGroupData[{
Cell[3158, 85, 1188, 30, 49, "Subsection"],
Cell[4349, 117, 1199, 25, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5585, 147, 504, 8, 49, "Subsection"],
Cell[CellGroupData[{
Cell[6114, 159, 1008, 17, 31, "Input"],
Cell[7125, 178, 3191, 82, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10353, 265, 157, 3, 31, "Input"],
Cell[10513, 270, 938, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11488, 288, 186, 4, 31, "Input"],
Cell[11677, 294, 11611, 370, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23325, 669, 159, 3, 31, "Input"],
Cell[23487, 674, 392, 5, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23928, 685, 145, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[24098, 690, 304, 6, 31, "Input"],
Cell[24405, 698, 3699, 113, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28141, 816, 145, 3, 31, "Input"],
Cell[28289, 821, 322, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28648, 832, 129, 2, 31, "Input"],
Cell[28780, 836, 216, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29033, 844, 1116, 21, 31, "Input"],
Cell[30152, 867, 2575, 73, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32764, 945, 210, 4, 31, "Input"],
Cell[32977, 951, 991, 14, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34005, 970, 255, 5, 31, "Input"],
Cell[34263, 977, 1677, 48, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35977, 1030, 980, 20, 31, "Input"],
Cell[36960, 1052, 1335, 32, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38332, 1089, 234, 4, 31, "Input"],
Cell[38569, 1095, 343, 5, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38961, 1106, 512, 13, 79, "Subsection"],
Cell[39476, 1121, 311, 6, 49, "Text"],
Cell[CellGroupData[{
Cell[39812, 1131, 253, 5, 31, "Input"],
Cell[40068, 1138, 11961, 376, 156, "Output"]
}, Open  ]],
Cell[52044, 1517, 175, 2, 30, "Text"],
Cell[52222, 1521, 13615, 396, 156, "Input"],
Cell[CellGroupData[{
Cell[65862, 1921, 178, 3, 31, "Input"],
Cell[66043, 1926, 1150, 16, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67230, 1947, 331, 5, 31, "Input"],
Cell[67564, 1954, 461, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68062, 1966, 346, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[68433, 1976, 268, 4, 23, "Print"],
Cell[68704, 1982, 502, 10, 23, "Print"],
Cell[69209, 1994, 265, 4, 23, "Print"]
}, Open  ]],
Cell[69489, 2001, 249, 3, 31, "Output"]
}, Open  ]],
Cell[69753, 2007, 350, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70140, 2019, 303, 7, 49, "Subsection"],
Cell[70446, 2028, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[70781, 2040, 261, 6, 31, "Input"],
Cell[71045, 2048, 429, 6, 31, "Output"]
}, Open  ]],
Cell[71489, 2057, 1715, 50, 90, "Text"],
Cell[73207, 2109, 343, 7, 49, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73587, 2121, 644, 8, 70, "Section"],
Cell[CellGroupData[{
Cell[74256, 2133, 425, 13, 49, "Subsection"],
Cell[74684, 2148, 667, 16, 30, "Text"],
Cell[75354, 2166, 1733, 35, 92, "Input"],
Cell[77090, 2203, 288, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[77403, 2213, 131, 2, 31, "Input"],
Cell[77537, 2217, 507, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78081, 2229, 127, 2, 31, "Input"],
Cell[78211, 2233, 475, 6, 31, "Output"]
}, Open  ]],
Cell[78701, 2242, 214, 5, 31, "Input"],
Cell[78918, 2249, 214, 5, 31, "Input"],
Cell[79135, 2256, 216, 5, 31, "Input"],
Cell[79354, 2263, 214, 5, 31, "Input"],
Cell[79571, 2270, 214, 5, 31, "Input"],
Cell[79788, 2277, 598, 19, 68, "Text"],
Cell[CellGroupData[{
Cell[80411, 2300, 774, 16, 31, "Input"],
Cell[81188, 2318, 693, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81918, 2333, 352, 8, 31, "Input"],
Cell[82273, 2343, 167, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82489, 2351, 625, 13, 49, "Subsection"],
Cell[83117, 2366, 929, 30, 55, "Text"],
Cell[84049, 2398, 950, 23, 52, "Text"],
Cell[85002, 2423, 1603, 44, 106, "Text"],
Cell[86608, 2469, 2008, 45, 252, "Input"],
Cell[88619, 2516, 1199, 28, 52, "Input"],
Cell[89821, 2546, 419, 10, 31, "Input"],
Cell[90243, 2558, 441, 10, 31, "Input"],
Cell[90687, 2570, 317, 9, 31, "Input"],
Cell[91007, 2581, 347, 10, 31, "Input"],
Cell[91357, 2593, 345, 10, 31, "Input"],
Cell[91705, 2605, 345, 10, 31, "Input"],
Cell[92053, 2617, 349, 10, 31, "Input"],
Cell[92405, 2629, 345, 10, 31, "Input"],
Cell[92753, 2641, 347, 10, 31, "Input"],
Cell[93103, 2653, 473, 11, 31, "Input"],
Cell[93579, 2666, 492, 11, 31, "Input"],
Cell[94074, 2679, 289, 8, 31, "Input"],
Cell[94366, 2689, 398, 11, 31, "Input"],
Cell[94767, 2702, 396, 11, 31, "Input"],
Cell[95166, 2715, 396, 11, 31, "Input"],
Cell[95565, 2728, 402, 11, 31, "Input"],
Cell[95970, 2741, 394, 11, 31, "Input"],
Cell[96367, 2754, 396, 11, 31, "Input"],
Cell[96766, 2767, 521, 11, 31, "Input"],
Cell[97290, 2780, 543, 12, 31, "Input"],
Cell[97836, 2794, 338, 9, 31, "Input"],
Cell[98177, 2805, 449, 12, 31, "Input"],
Cell[98629, 2819, 447, 12, 31, "Input"],
Cell[99079, 2833, 447, 12, 31, "Input"],
Cell[99529, 2847, 451, 12, 31, "Input"],
Cell[99983, 2861, 443, 12, 31, "Input"],
Cell[100429, 2875, 447, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[100901, 2891, 1260, 21, 92, "Input"],
Cell[102164, 2914, 122, 2, 31, "Output"]
}, Open  ]],
Cell[102301, 2919, 365, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[102691, 2933, 1141, 21, 31, "Input"],
Cell[103835, 2956, 796, 12, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104680, 2974, 399, 9, 79, "Subsection"],
Cell[105082, 2985, 727, 15, 49, "Text"],
Cell[105812, 3002, 339, 10, 31, "Input"],
Cell[106154, 3014, 518, 15, 52, "Input"],
Cell[CellGroupData[{
Cell[106697, 3033, 158, 3, 31, "Input"],
Cell[106858, 3038, 146, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107041, 3045, 151, 3, 31, "Input"],
Cell[107195, 3050, 213, 5, 31, "Output"]
}, Open  ]],
Cell[107423, 3058, 820, 20, 132, "Input"],
Cell[CellGroupData[{
Cell[108268, 3082, 335, 8, 31, "Input"],
Cell[108606, 3092, 237, 4, 31, "Output"]
}, Open  ]],
Cell[108858, 3099, 392, 11, 31, "Input"],
Cell[109253, 3112, 488, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[109766, 3129, 299, 6, 31, "Input"],
Cell[110068, 3137, 250, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110355, 3148, 197, 4, 31, "Input"],
Cell[110555, 3154, 382, 8, 31, "Output"]
}, Open  ]],
Cell[110952, 3165, 431, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[111408, 3177, 804, 21, 52, "Input"],
Cell[112215, 3200, 11657, 383, 312, "Output"]
}, Open  ]],
Cell[123887, 3586, 656, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[124568, 3605, 242, 4, 31, "Input"],
Cell[124813, 3611, 196, 3, 31, "Output"]
}, Open  ]],
Cell[125024, 3617, 593, 16, 49, "Text"],
Cell[CellGroupData[{
Cell[125642, 3637, 698, 18, 52, "Input"],
Cell[126343, 3657, 114, 2, 31, "Output"]
}, Open  ]],
Cell[126472, 3662, 514, 12, 49, "Text"],
Cell[CellGroupData[{
Cell[127011, 3678, 254, 5, 31, "Input"],
Cell[127268, 3685, 171, 2, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_6_10_10_5_0__third.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    138591,       4018]
NotebookOptionsPosition[    130806,       3771]
NotebookOutlinePosition[    131400,       3793]
CellTagsIndexPosition[    131357,       3790]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,6,10,10,5,0) third. ", "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQnSG5+plz/SvHDTcyXoDoNt6ZFfqLXzk6mAfWgei9
/+tUNZe+cmxlv6MOotfsrv/4a9krxxcaCl9AdPWthPvzl79y1HCZDqYnzJha
vBBIXxCZD6Yjzgt0g+hU4Tc9ILpMN4G3eAVQ//Z3AiD6m9qM2BNAOumgeRKI
XnViy+vPQHqi8QswzXaf4eyela8cZ8wuAtM2Pb1K01YDzT+WpwKiH9l1cgmt
eeVoYLQCTMtY+21fv/aV4/slzWD6s+uZL/fXAfV1x3wF0dP+a/Rv3vDK8XmJ
M5hmUJ/8+TaQFijn+AKiJ7eUXHe5AeQfagPTIlE+K1KA9I5TO8G0nPhnYaFb
rxyrlvWKg+g+J7UPbK+B5tiYgekLDY9Y2IH0fZlrrCAaAF0owqo=
  "]],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics",
  FontSlant->"Italic"],
 ".\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.6623920422540236`*^9, 3.6623920533441343`*^9}}],

Cell[TextData[{
 "This is the third of three generic examples with Hilbert function (1, 6, \
10, 10, 5, 0); it is presented in section 8.5.3 of the paper.  As in the \
preceding example (section 8.5.2), some of the trailing monomials are \
lex-larger than some of the leading monomials, so Corollary 7.5 does not \
apply.  On the other hand, we show by direct computation that the set of \
tangent vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Cup]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent for sufficiently general ",
 "distinguished",
 " ideals ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 ".  It turns out that the dimension of this set of vectors is 211, which \
accordingly (Corollary 7.7) is a lower bound on the dimension of an \
irreducible locus containing the point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " . Since the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " is also 211, it follows from Proposition 5.5 that ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " is generic. "
}], "Text",
 CellChangeTimes->{{3.582371871176259*^9, 3.5823719312990446`*^9}, {
   3.6128830026094246`*^9, 3.6128830270546246`*^9}, {3.6128830633558245`*^9, 
   3.6128831086426244`*^9}, 3.662392106404665*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.580723278179282*^9, 3.580723279708082*^9}, {
   3.580724112328805*^9, 3.580724141875205*^9}, {3.581069854649209*^9, 
   3.581069860421209*^9}, {3.5823033599269695`*^9, 3.5823033639830737`*^9}, 
   3.5823718653418217`*^9, 3.612883142494624*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "6"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.5813457499797487`*^9, 3.581345750681758*^9}, {3.6128831270818243`*^9, 
  3.6128831275342245`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,6,10,10,5,0), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, {3.5807232839668818`*^9, 3.580723285589282*^9}, {
   3.5823057150792384`*^9, 3.5823057188388386`*^9}, 3.612883172041024*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "10", ",", "10", ",", "5"}], "}"}], ",", 
    "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.580722643326237*^9, 
   3.5807226452917995`*^9}, {3.581345715815311*^9, 3.581345717921338*^9}, {
   3.5813457605722847`*^9, 3.5813457609310894`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.580722646149783*^9, 3.581069874976009*^9, 3.5811831605608406`*^9, 
   3.581345719886963*^9, {3.581345756126228*^9, 3.581345761664299*^9}, 
   3.5823057223332386`*^9, 3.582371978239745*^9, 3.5823864195502143`*^9, 
   3.5823916424897995`*^9, 3.6030437001506214`*^9, 3.6030472005130053`*^9, 
   3.6034720247321434`*^9, 3.612883201431424*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5807226538248353`*^9, 
   3.581069877706009*^9, 3.5811831605764403`*^9, 3.581345789120651*^9, 
   3.5823057254688387`*^9, 3.5823719813753653`*^9, 3.5823864218434143`*^9, 
   3.582391645297799*^9, 3.603043702896221*^9, 3.603047203033182*^9, 
   3.603472027375407*^9, 3.6128832014470243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.5807226565235834`*^9, 3.5810698805296087`*^9, 
  3.5811831606076403`*^9, 3.5813457999471893`*^9, 3.5823057281364384`*^9, 
  3.582371984760587*^9, 3.5823864241366143`*^9, 3.582391648901399*^9, 
  3.6030437055794334`*^9, 3.60304720543335*^9, 3.6034720303567057`*^9, 
  3.6128832014782248`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["107"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.580722659440727*^9, 3.5810698832128086`*^9, 
  3.5811831606232405`*^9, 3.5813458044400473`*^9, 3.5823057306480384`*^9, 
  3.5823719871786027`*^9, 3.582386680865814*^9, 3.5823916512101994`*^9, 
  3.6030437100566626`*^9, 3.603047208933595*^9, 3.6034720632678747`*^9, 
  3.6128832014938245`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}, 
   3.6128832258142242`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5807227862662888`*^9, 
  3.5807227881226525`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.5807227387028027`*^9, 
   3.5807227894642267`*^9, 3.5810698863484087`*^9, 3.5811831606388407`*^9, 
   3.581345811522538*^9, 3.582305734080038*^9, 3.5823719910474277`*^9, 
   3.5823866839702144`*^9, 3.582390314557999*^9, 3.5823916546577992`*^9, 
   3.582392653775399*^9, 3.603043713816286*^9, 3.603047211803796*^9, 
   3.603472066288146*^9, 3.6128833712218246`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "mins", "]"}]], "Input",
 CellChangeTimes->{{3.5813461009028196`*^9, 3.58134610378882*^9}}],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{3.58134610542682*^9, 3.5823723045626373`*^9, 
  3.603047218904293*^9, 3.6128833713154244`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"mins", ",", "11"}], "]"}], ",", 
    RowBox[{"Take", "[", 
     RowBox[{"mins", ",", 
      RowBox[{"-", "6"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.5807227941597366`*^9, 3.580722799479234*^9}, {
   3.5813460155552197`*^9, 3.58134604235602*^9}, {3.58134612230602*^9, 
   3.58134612328882*^9}, {3.5823867108802147`*^9, 3.5823867398806143`*^9}, {
   3.5823887190214148`*^9, 3.5823887198170147`*^9}, {3.582388897454214*^9, 
   3.5823889356118145`*^9}, {3.5823903305791993`*^9, 
   3.5823903428563995`*^9}, {3.5823904597783995`*^9, 3.582390460371199*^9}, {
   3.582392661809399*^9, 3.5823926623865995`*^9}, {3.582392787264599*^9, 
   3.5823928138625994`*^9}, {3.6030472583470535`*^9, 3.6030472602871895`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5807228000408235`*^9, 3.5810698899832087`*^9, 
   3.58118316067004*^9, 3.58134612555082*^9, 3.582305818990838*^9, 
   3.582372307916659*^9, 3.5823867411286144`*^9, 3.5823887250586147`*^9, 
   3.582388937546214*^9, 3.5823903435115995`*^9, 3.582390462289999*^9, 
   3.582391665078599*^9, 3.5823926631821995`*^9, {3.582392808137399*^9, 
   3.582392814751799*^9}, 3.603043735609626*^9, 3.603047312191823*^9, 
   3.6031305365034823`*^9, 3.6034720755389786`*^9, 3.6039927920565715`*^9, 
   3.612883371331024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5807228060155087`*^9, 3.5810698945696087`*^9, 3.5811831606856403`*^9, 
   3.5813461525544195`*^9, 3.5823058609548388`*^9, 3.582372310740277*^9, 
   3.5823867603322144`*^9, 3.5823887283034143`*^9, 3.5823889540354147`*^9, 
   3.5823889847362146`*^9, {3.5823903469279995`*^9, 3.5823903550243993`*^9}, 
   3.5823904701835995`*^9, 3.582391672909799*^9, 3.582392686363799*^9, 
   3.5823928289321995`*^9, 3.603043759462179*^9, 3.6030473150720243`*^9, 
   3.6031305405835233`*^9, 3.6034720837497177`*^9, 3.603992794756572*^9, 
   3.6128833713622246`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.580722823861565*^9, 3.580722825515134*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.5807228103834243`*^9, 
   3.5807228262483196`*^9}, {3.5810698972528086`*^9, 3.581069906534809*^9}, 
   3.5811831607012405`*^9, 3.58134615647002*^9, 3.5823058641528387`*^9, 
   3.5823723489293213`*^9, 3.582386764169814*^9, 3.582388732297014*^9, 
   3.5823889879342146`*^9, 3.582390357567199*^9, 3.582390474457999*^9, 
   3.582391690194599*^9, 3.5823926905289993`*^9, 3.582392831459399*^9, 
   3.603043762285797*^9, 3.6030473326032515`*^9, 3.603130548933607*^9, 
   3.6034720876500683`*^9, 3.6128833713778243`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"Take", "[", 
    RowBox[{"maxes", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "12"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5807228187604637`*^9, 3.580722831193424*^9}, {3.5813461727096195`*^9, 
   3.5813462099624195`*^9}, {3.582386786727414*^9, 3.582386800705014*^9}, {
   3.5823887387086143`*^9, 3.5823887799238143`*^9}, {3.5823889970290146`*^9, 
   3.5823890039242144`*^9}, {3.582390384009199*^9, 3.582390386957599*^9}, {
   3.582390494956399*^9, 3.582390497577199*^9}, {3.582392704834199*^9, 
   3.582392712634199*^9}, {3.5823928431125994`*^9, 3.582392846591399*^9}, {
   3.60304734672424*^9, 3.6030473488243866`*^9}, {3.6030473841268578`*^9, 
   3.6030473844968834`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5823927130865993`*^9, 3.5823928474181995`*^9, 3.603043772737864*^9, 
   3.603047398987898*^9, 3.6031305549836674`*^9, 3.6034721069618063`*^9, {
   3.6039933706275716`*^9, 3.6039933983775716`*^9}, 3.6128833714090242`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.5807228420040164`*^9, 
  3.5810699125408087`*^9, 3.58118316074804*^9, 3.5813462361392198`*^9, 
  3.5823058946976385`*^9, 3.5823723700206566`*^9, 3.5823868080682144`*^9, 
  3.5823887833090143`*^9, 3.582389006810214*^9, 3.5823903990475993`*^9, 
  3.5823905050183992`*^9, 3.5823917169173994`*^9, 3.5823927282497993`*^9, 
  3.5823928501793995`*^9, 3.603043775374281*^9, 3.60304740815854*^9, 
  3.603130561953737*^9, 3.6034721106021338`*^9, 3.6039934015075717`*^9, 
  3.6128833714246244`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, 
   3.6128833932490244`*^9, 3.6623921151947527`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
  3.582390402307999*^9, 3.5823904084855995`*^9}, {3.6128833967122245`*^9, 
  3.6128833987402244`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "5"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "4"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "3"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubsuperscriptBox["x", "6", "3"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.580722845420351*^9, 3.581069915832409*^9, 
   3.5811831607636404`*^9, 3.58134624632602*^9, 3.5823058986912384`*^9, 
   3.58237237337467*^9, 3.582386811391014*^9, 3.5823887878642144`*^9, 
   3.5823890100706143`*^9, 3.582390405115999*^9, 3.5823905077327995`*^9, 
   3.582391719990599*^9, 3.582392732336999*^9, 3.582392853502199*^9, {
   3.603043781271119*^9, 3.6030437848123417`*^9}, 3.6030474118387976`*^9, 
   3.6031305682538*^9, 3.60347211811281*^9, 3.6039936416075716`*^9, {
   3.6128834721226244`*^9, 3.6128834898286247`*^9}}]
}, Open  ]],

Cell["\<\
This example was generated on 3/06/2014 -- it is generic.  It is efficient \
but not theta-efficient.  The dimension of the component is 211.  LOVELY -- \
we have three different components associated to the basis set (1,6,10,10,5). \
 Very nice example.
\
\>", "Text",
 CellChangeTimes->{{3.6031310493686113`*^9, 3.6031311182893*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"G", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "2"], "-", 
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"]}], "+", 
       SubsuperscriptBox["x", "3", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "2", "2"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["x", "3"]}], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "5"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "4"], " ", 
        SubscriptBox["x", "6"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "3"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "2"], "-", 
       SubsuperscriptBox["x", "4", "3"], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "4"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["x", "3"]}], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "5"]}]}], "}"}]}], ";"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6031310393785114`*^9, 3.6031310452485695`*^9}, {
  3.6128834036074247`*^9, 3.6128834103622246`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6128834171482244`*^9, 3.612883418692624*^9}}],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.5807228481034994`*^9, 3.5810699185000086`*^9, 
   3.5811831607792406`*^9, 3.58134625117762*^9, 3.5823059017800384`*^9, 
   3.58237237657267*^9, 3.5823868141054144`*^9, 3.5823887905942144`*^9, 
   3.5823890145634146`*^9, 3.5823904117459993`*^9, 3.5823905112271996`*^9, 
   3.582391722611399*^9, 3.582392735612999*^9, 3.5823928564193993`*^9, 
   3.603043787823161*^9, 3.603047414859009*^9, 3.6031305710538282`*^9, 
   3.6034721221431723`*^9, 3.6039936448575716`*^9, {3.6128834722162247`*^9, 
   3.612883489859824*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579860910702756*^9, 3.579860918206356*^9}, {
  3.581069921464009*^9, 3.581069933600809*^9}, {3.60304380328286*^9, 
  3.6030438050768714`*^9}, {3.6128834249170246`*^9, 3.6128834265394244`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5798609190487556`*^9, 3.579875618864126*^9, 3.58072286314161*^9, {
   3.581069925067609*^9, 3.581069935332409*^9}, 3.5811831608572407`*^9, 
   3.58134625677802*^9, 3.582305905368038*^9, 3.5823723797550697`*^9, 
   3.5823868174438143`*^9, 3.582388793917014*^9, 3.5823890177770147`*^9, 
   3.5823904181107993`*^9, 3.582390514674799*^9, 3.5823917259497995`*^9, 
   3.5823927400121994`*^9, 3.582392860880999*^9, 3.6030438064964805`*^9, 
   3.603047418429259*^9, 3.603130574563863*^9, 3.6034721258235035`*^9, 
   3.6039936483575716`*^9, {3.6128834729494247`*^9, 3.6128834905930243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.603043857789609*^9, 3.60304388445018*^9}, {
  3.603472156630598*^9, 3.6034721612017794`*^9}, {3.6128834293474245`*^9, 
  3.6128834309854245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603472162184661*^9, 3.6039936520075717`*^9, {3.612883473261424*^9, 
   3.6128834909050245`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "102", 
   "\[InvisibleSpace]", "\<\") < (numQ = \"\>", "\[InvisibleSpace]", "105", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 102, ") < (numQ = ", 105, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603472162184661*^9, 3.6039936520075717`*^9, {3.612883473261424*^9, 
   3.6128834909050245`*^9}}],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603472162184661*^9, 3.6039936520075717`*^9, {3.612883473261424*^9, 
   3.6128834909206247`*^9}}]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.6030438914858255`*^9, 3.603047421199453*^9, 3.603130577593893*^9, 
   3.6034721296038437`*^9, 3.603472162200262*^9, 3.6039936520075717`*^9, {
   3.6128834732770243`*^9, 3.6128834909206247`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.58237239437227*^9, {
   3.6128834805310245`*^9, 3.6128834821066246`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.580722962170082*^9, 3.5807229704068823`*^9}}],

Cell[BoxData["211"], "Output",
 CellChangeTimes->{3.579861739733556*^9, 3.5798778815625505`*^9, 
  3.580722938224082*^9, 3.580722972044882*^9, 3.581070012474409*^9, 
  3.5811831650536404`*^9, 3.58134696484482*^9, 3.5823064589224386`*^9, 
  3.582372886789312*^9, 3.5823875461510143`*^9, 3.582389509374053*^9, 
  3.582391104474799*^9, 3.5823922792817993`*^9, 3.582393324033328*^9, 
  3.603045069193428*^9, 3.6030478019949903`*^9, 3.60313095128763*^9, 
  3.60347271380872*^9, 3.6039940262385716`*^9, 3.6128839836476245`*^9}]
}, Open  ]],

Cell[TextData[{
 "As shown in Section 8.5.3 of the paper, the set of tangent vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " has cardinality 211.  If we can show that these vectors are linearly \
independent at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", then we will know that the dimension of the locus ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F", "(", "U", ")"}], TraditionalForm]]],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[GreaterEqual]", "211"}], TraditionalForm]]],
 "; whence, ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " is generic and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " is smooth on an elementary component of dimension 211.  In the next \
section of the notebook, we compute the tuples ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", 
     RowBox[{"{", 
      RowBox[{"i", " ", "j"}], "}"}]], ")"}], TraditionalForm]]],
 " corresponding to the tangent vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " and show by direct computation that they are linearly independent.  We \
need to do this computationally, since we don\[CloseCurlyQuote]t have any \
general theorems stating when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent.  "
}], "Text",
 CellChangeTimes->{{3.6039873545695715`*^9, 3.6039876652705717`*^9}, {
  3.6039881645005713`*^9, 3.603988205370571*^9}, {3.612801134609189*^9, 
  3.612801165950594*^9}, {3.6128012027521734`*^9, 3.612801206730301*^9}, {
  3.6128837574310246`*^9, 3.6128837875702243`*^9}}],

Cell["\<\
The tuples are produced by following the \[OpenCurlyDoubleQuote]recipe\
\[CloseCurlyDoubleQuote] given in equation (22) of section 6.2 of the paper.
\
\>", "Text",
 CellChangeTimes->{{3.612801207978341*^9, 3.6128012681806703`*^9}, {
  3.612801378554208*^9, 3.612801558519445*^9}, {3.6128837257786245`*^9, 
  3.6128837310826244`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Create explicit tuples corresponding to the vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.545388126462658*^9, 3.5453881519633107`*^9}, {
  3.5472948355202403`*^9, 3.547294837004644*^9}, {3.5573375833895783`*^9, 
  3.557337588350474*^9}, {3.558459867780724*^9, 3.5584598715715485`*^9}, {
  3.5603542164768147`*^9, 3.560354219549266*^9}, {3.57582266865228*^9, 
  3.5758226817406797`*^9}, {3.5787340364978724`*^9, 3.5787340417225657`*^9}, {
  3.5798622520767546`*^9, 3.579862268347763*^9}, {3.5798779275513506`*^9, 
  3.5798779393137503`*^9}, {3.581070474001165*^9, 3.5810704874954243`*^9}, {
  3.582383806998537*^9, 3.582383822426937*^9}, {3.6128859836878586`*^9, 
  3.612886016681859*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "\[Alpha]"], TraditionalForm]]],
 "-translations (or partial with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "\[Alpha]"], TraditionalForm]]],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.545388153525851*^9, 3.545388177057703*^9}, {
  3.5453893952017746`*^9, 3.545389412249522*^9}}],

Cell[TextData[{
 "The following function makes the tuples corresponding to the ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 " tangent vectors given by translating in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "1"], ",", "...", ",", 
    SubscriptBox["x", "n"]}], TraditionalForm]]],
 "-directions."
}], "Text",
 CellChangeTimes->{{3.5758228612810793`*^9, 3.5758228617958794`*^9}, {
   3.575912059411493*^9, 3.5759120901278925`*^9}, {3.5759121325598927`*^9, 
   3.575912142419093*^9}, {3.5776337305126295`*^9, 3.577633733975852*^9}, {
   3.5823838589933367`*^9, 3.582383865592137*^9}, {3.603473064979024*^9, 
   3.603473129012098*^9}, 3.612883927269224*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeTranslationVector", "[", "var_", "]"}], ":=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"coeffOfTerm", "[", "  ", 
         RowBox[{
          RowBox[{"reducePoly", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"borBasis", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "var"}], "]"}], ",", 
            "bdry", ",", "borBasis", ",", "varList"}], "]"}], "  ", ",", 
          RowBox[{"OO", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", ",", "varList"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "\[Mu]"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5453886240360937`*^9, 3.545388687749542*^9}, {
  3.5453887922720957`*^9, 3.545389015516123*^9}, {3.54538910262717*^9, 
  3.545389135534052*^9}, {3.5758228460086794`*^9, 3.5758228581610794`*^9}, {
  3.5758233558705573`*^9, 3.5758233566661777`*^9}, {3.575824510932295*^9, 
  3.5758245444410954`*^9}, {3.575824582973095*^9, 3.575824623158695*^9}, {
  3.575912200201493*^9, 3.5759122026974926`*^9}, {3.575912248233893*^9, 
  3.575912261759093*^9}, {3.5768634091224346`*^9, 3.576863437810835*^9}, {
  3.5768635444368343`*^9, 3.5768635486488347`*^9}, {3.5798622912332563`*^9, 
  3.5798623006089764`*^9}, {3.5798624394507565`*^9, 3.5798624408703747`*^9}, {
  3.5798624960792427`*^9, 3.5798624974676514`*^9}, {3.5798625453755584`*^9, 
  3.579862547387971*^9}, {3.579862616465214*^9, 3.579862617822423*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x1trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "1"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545389019391197*^9, 3.545389025875696*^9}, {
   3.545389168565936*^9, 3.5453891720191274`*^9}, 3.5472948714115543`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "x1trans", "]"}]], "Input",
 CellChangeTimes->{{3.577632078025631*^9, 3.577632082643261*^9}}],

Cell[BoxData["3424"], "Output",
 CellChangeTimes->{3.5776320830020633`*^9, 3.577725209791252*^9, 
  3.5779789968715725`*^9, 3.5781525071189384`*^9, 3.578241536691095*^9, 
  3.5783873327920427`*^9, 3.578491809947909*^9, 3.578652359807664*^9, 
  3.5787340568195906`*^9, 3.579862275055849*^9, 3.579862328704937*^9, 
  3.579862458186597*^9, 3.5798626794272175`*^9, 3.5798780212489505`*^9, 
  3.581070516652385*^9, 3.603473157760686*^9, 3.6128840753756247`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "*", "\[Mu]"}]], "Input",
 CellChangeTimes->{{3.5776320958721457`*^9, 3.577632124794731*^9}}],

Cell[BoxData["3424"], "Output",
 CellChangeTimes->{{3.5776321003493743`*^9, 3.577632125309534*^9}, 
   3.5777252098224525`*^9, 3.5779789968871727`*^9, 3.578152511424573*^9, 
   3.5782415367066946`*^9, 3.578387332823242*^9, 3.5784918099635086`*^9, 
   3.5786523598388557`*^9, 3.5787340568507833`*^9, 3.5798622750714493`*^9, 
   3.5798623287361374`*^9, 3.5798780212801504`*^9, 3.5810705198504467`*^9, 
   3.612884075484824*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "2"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.545389229224527*^9, 3.5453892576634827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x3trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "3"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5453892496005697`*^9, 3.545389276633204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x4trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "4"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5768635769004345`*^9, 3.5768635948404346`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x5trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "5"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.576863602328435*^9, 3.5768636094108343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x6trans", "=", 
   RowBox[{"makeTranslationVector", "[", 
    SubscriptBox["x", "6"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823839489117365`*^9, 3.582383962343337*^9}}],

Cell[TextData[{
 "Executing the following cell for",
 StyleBox[" x1trans",
  FontWeight->"Bold"],
 " through",
 StyleBox[" x6trans",
  FontWeight->"Bold"],
 " will demonstrate that these tuples are indeed tangent vectors at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", since they satisfy all of the tangent space relations.  (The result \
should be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "0", "}"}], TraditionalForm]]],
 ".)\n"
}], "Text",
 CellChangeTimes->{{3.612801660373151*^9, 3.612801749831156*^9}, {
  3.6128838627466245`*^9, 3.612883864649824*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"allTanSpaceRelns", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "x4trans"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5775522734546127`*^9, 3.5775522998040266`*^9}, {
  3.5775523547174983`*^9, 3.5775524222351637`*^9}, {3.5776324782461967`*^9, 
  3.5776325078551865`*^9}, {3.5779787557252274`*^9, 3.577978757597239*^9}, {
  3.5781525347311225`*^9, 3.5781525472112026`*^9}, {3.6034733315492706`*^9, 
  3.603473359316559*^9}, {3.6128841414260244`*^9, 3.6128841418784246`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.5775523767917814`*^9, 3.5775524245283937`*^9}, {
   3.5776324801026087`*^9, 3.577632509602398*^9}, 3.5777252452511883`*^9, 
   3.5779789987435846`*^9, {3.5781525306594963`*^9, 3.5781525477260056`*^9}, 
   3.578241538469495*^9, 3.5783873345703974`*^9, 3.5784918116950417`*^9, 
   3.5786523615700226`*^9, 3.5787340585975466`*^9, 3.579862276943473*^9, 
   3.57986237651955*^9, 3.5798627392068005`*^9, 3.579878023495351*^9, 
   3.5810705371667795`*^9, 3.582383993246937*^9, 3.6034732124032826`*^9, {
   3.6034733344819956`*^9, 3.6034733611417117`*^9}, 3.6039944304485717`*^9, {
   3.6128841298976245`*^9, 3.6128841439844246`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"transVectors", "=", 
   RowBox[{"{", 
    RowBox[{
    "x1trans", ",", "x2trans", ",", "x3trans", ",", "x4trans", ",", "x5trans",
      ",", "x6trans"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.582384005274537*^9, 3.5823840261629367`*^9}, {
  3.6039943911185713`*^9, 3.603994395058572*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.582384027161337*^9, 3.6034732124968753`*^9, 
  3.603473365353604*^9, 3.6039944304685717`*^9, 3.612884129913224*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we need to construct the remaining tangent vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Z", "''"}], TraditionalForm]]],
 ". "
}], "Subsection",
 CellChangeTimes->{
  3.5453893889202027`*^9, {3.5453894578924837`*^9, 3.545389568711633*^9}, {
   3.5453896533386993`*^9, 3.5453896831334767`*^9}, {3.547294911584201*^9, 
   3.5472949140842485`*^9}, {3.5573381058515415`*^9, 3.557338106537941*^9}, {
   3.5588922391870613`*^9, 3.558892264412423*^9}, {3.575912608827893*^9, 
   3.575912618983493*^9}, {3.5775532963389473`*^9, 3.5775533004105473`*^9}, {
   3.603988497051772*^9, 3.6039887898346996`*^9}}],

Cell[TextData[{
 "These tangent vectors correspond to the isomorphisms defined by the \
replacements ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["x", "\[Alpha]"], "\[Rule]", 
     RowBox[{
      SubscriptBox["x", "\[Alpha]"], "+", 
      SubscriptBox["m", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]]}]}], ")"}], 
   TraditionalForm]]],
 ".  These are obtained by taking the partial of each member of the border \
basis with respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "\[Alpha]"], TraditionalForm]]],
 " and then multiplying by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]], TraditionalForm]]],
 " before taking the coefficients modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.603988793364735*^9, 3.6039888338551397`*^9}}],

Cell[TextData[{
 "To reduce modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 ", we will use the",
 StyleBox[" ",
  FontWeight->"Bold"],
 "function",
 StyleBox[" reducePoly",
  FontWeight->"Bold"],
 ".  Because of the way the function ",
 StyleBox["reducePoly",
  FontWeight->"Bold"],
 " is coded, we will have to multiply by the variables appearing in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Delta]"}], "}"}]], TraditionalForm]]],
 " one-by-one, reducing as we go.   So the monomials will be entered as lists \
of variables which multiply to yield the monomial."
}], "Text",
 CellChangeTimes->{{3.5775533022513475`*^9, 3.5775535713045473`*^9}, {
   3.577632531645339*^9, 3.577632532316143*^9}, {3.582384084070137*^9, 
   3.582384093040137*^9}, {3.603988839785199*^9, 3.603988980596607*^9}, {
   3.6128018240720315`*^9, 3.6128018256164417`*^9}, 3.612801877751976*^9, {
   3.6128842033112245`*^9, 3.6128842132796245`*^9}}],

Cell[TextData[{
 "The inputs to the following function are: poly = one of the elements of the \
border basis; var = ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]]],
 " -- the variable in the substitution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "\[Rule]", 
    RowBox[{
     SubscriptBox["x", "i"], "+", "m"}]}], TraditionalForm]]],
 "; and mon, the monomial ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]]],
 " in the form of a list of the variables that constitute ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]]],
 ": for example, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", 
    RowBox[{
     SubscriptBox["x", "2"], 
     SubscriptBox["x", "3"]}]}], TraditionalForm]]],
 " is entered as the list ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"]}], "}"}], TraditionalForm]]],
 ".  The output is the partial derivative of poly with respect to the given \
variable var multiplied by the given monomial mon, and then reduced modulo ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " (which results in a linear combination of the basis monomials).\n"
}], "Text",
 CellChangeTimes->{{3.5776325980081644`*^9, 3.5776327195641437`*^9}, {
   3.5776327789537244`*^9, 3.577632810419126*^9}, {3.577633499989952*^9, 
   3.5776335307533493`*^9}, {3.57763407600205*^9, 3.5776340953773737`*^9}, 
   3.603989001246814*^9, {3.61280191739183*^9, 3.612801949216034*^9}, {
   3.6128844401164865`*^9, 3.6128844661079197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parDerivTimesMonom", "[", 
     RowBox[{"poly_", ",", "var_", ",", "mon_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"curVar", ",", "monDeg", ",", "result", ",", "i"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"monDeg", "=", 
         RowBox[{"Length", "[", "mon", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"reducePoly", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"poly", ",", "var"}], "]"}], ",", "bdry", ",", "borBasis",
            ",", "varList"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "monDeg"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curVar", "=", 
             RowBox[{"mon", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"result", "=", 
             RowBox[{"reducePoly", "[", 
              RowBox[{
               RowBox[{"result", "*", "curVar"}], ",", "bdry", ",", 
               "borBasis", ",", "varList"}], "]"}]}], ";"}], 
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5776333038654947`*^9, 3.57763334832578*^9}, {
  3.577633548833865*^9, 3.5776335703776035`*^9}, {3.57763376016842*^9, 
  3.577633799106269*^9}, {3.5776338374981155`*^9, 3.577634004132389*^9}, {
  3.5776340540839095`*^9, 3.57763407133762*^9}, {3.5776341137698917`*^9, 
  3.577634129650794*^9}, {3.5798627564293113`*^9, 3.5798627752273254`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{"var_", ",", "mon_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"coeffOfTerm", "[", "  ", 
        RowBox[{
         RowBox[{"parDerivTimesMonom", "[", 
          RowBox[{
           RowBox[{"borBasis", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "var", ",", "mon"}], "]"}], 
         "  ", ",", 
         RowBox[{"OO", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "varList"}], " ", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Mu]"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5776325378697786`*^9, 3.5776325567615*^9}, {
  3.5776325932189336`*^9, 3.577632594014539*^9}, {3.577632731825822*^9, 
  3.577632733323432*^9}, {3.5776327701240673`*^9, 3.577632774710497*^9}, {
  3.5776328708851137`*^9, 3.577632875955146*^9}, {3.577632915048997*^9, 
  3.577633039912197*^9}, {3.5776344173594427`*^9, 3.577634467903767*^9}, {
  3.5798630386489253`*^9, 3.579863056120925*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub14", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5779787786885743`*^9, 3.577978783696206*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub15", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5779787882514353`*^9, 3.577978792416662*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub16", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384388628937*^9, 3.5823843931217365`*^9}, 
   3.582384490933737*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub155", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}, {
  3.6034735675400195`*^9, 3.6034735752930202`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub156", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}, {
  3.603473581626458*^9, 3.603473589301532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub166", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}, {
  3.603473595073495*^9, 3.603473602343048*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub1555", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}, {
  3.6034736228413167`*^9, 3.6034736312652626`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub1556", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}, {
  3.6034736420915933`*^9, 3.6034736531051226`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub1566", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}, {
  3.603473662090665*^9, 3.6034736683150253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub1666", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603473691730475*^9, 3.6034737312918215`*^9}, 
   3.603474898630755*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub24", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5776361938564997`*^9, 3.5776361980685267`*^9}, {3.5779788299661026`*^9, 
   3.577978833772527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub25", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5776362038249636`*^9, 3.577636206976184*^9}, {
  3.5779788367521467`*^9, 3.577978840043768*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub26", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384679100937*^9, 3.582384683858937*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub255", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}, {
  3.582384719224137*^9, 3.5823847229525366`*^9}, {3.603473780961903*^9, 
  3.6034737936758213`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub256", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}, {
  3.582384727133337*^9, 3.5823847311113367`*^9}, {3.6034737616180267`*^9, 
  3.603473765970399*^9}, {3.603473799182586*^9, 3.603473804065355*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub266", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}, {
  3.5823847342313366`*^9, 3.582384737819337*^9}, {3.603473808121329*^9, 
  3.603473812208503*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub2555", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}, {
  3.5823847590509367`*^9, 3.5823847631069365`*^9}, {3.603473826810009*^9, 
  3.6034738325039725`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub2556", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}, {
  3.582384770236137*^9, 3.582384774510537*^9}, {3.6034738385723333`*^9, 
  3.6034738453426905`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub2566", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}, {
  3.582384777911337*^9, 3.582384781858137*^9}, {3.603473851005454*^9, 
  3.603473857479412*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub2666", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "2"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6034738621593823`*^9, 3.603473896260832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub34", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "4"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
   3.5776345981635785`*^9, 3.5776346008467093`*^9}, 3.5776347094139204`*^9, {
   3.5779787786885743`*^9, 3.577978783696206*^9}, {3.603473981873632*^9, 
   3.6034739907656317`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub35", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577634514750867*^9, 3.577634555997532*^9}, {
  3.5776345981635785`*^9, 3.5776346008467093`*^9}, {3.577634685796126*^9, 
  3.5776347128302326`*^9}, {3.5779787882514353`*^9, 3.577978792416662*^9}, {
  3.603473997208432*^9, 3.603474000936832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub36", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384388628937*^9, 3.5823843931217365`*^9}, 
   3.582384490933737*^9, {3.603474004384432*^9, 3.603474008175232*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub355", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823844979069366`*^9, 3.582384530760537*^9}, {
  3.6034735675400195`*^9, 3.6034735752930202`*^9}, {3.603474011747632*^9, 
  3.6034740160844316`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub356", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384558918537*^9, 3.582384576796137*^9}, {
  3.603473581626458*^9, 3.603473589301532*^9}, {3.6034740197036324`*^9, 
  3.6034740237284393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub366", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384591943737*^9, 3.582384596764137*^9}, {
  3.603473595073495*^9, 3.603473602343048*^9}, {3.603474027269662*^9, 
  3.60347403159089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub3555", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846020681367`*^9, 3.5823846211313367`*^9}, {
  3.6034736228413167`*^9, 3.6034736312652626`*^9}, {3.6034740352101135`*^9, 
  3.6034740393129396`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub3556", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582384627667737*^9, 3.582384634438137*^9}, {
  3.6034736420915933`*^9, 3.6034736531051226`*^9}, {3.6034740432597647`*^9, 
  3.603474046863388*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub3566", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5823846424877367`*^9, 3.582384656044137*^9}, {
  3.603473662090665*^9, 3.6034736683150253`*^9}, {3.6034740500458083`*^9, 
  3.6034740538990326`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub3666", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "3"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603473691730475*^9, 3.6034737312918215`*^9}, {
   3.603474057362255*^9, 3.603474061979885*^9}, 3.603475029311955*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub45", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "4"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "5"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603473967708832*^9, 3.603473974416832*^9}, {
  3.603474105566564*^9, 3.603474138061572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub46", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "4"], ",", 
     RowBox[{"{", 
      SubscriptBox["x", "6"], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603474141462394*^9, 3.6034741652057467`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub455", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "4"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "5"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603474141462394*^9, 3.6034741889334984`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub456", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "4"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "5"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603474141462394*^9, 3.60347421256765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sub466", "=", 
   RowBox[{"makeSubstitutionVector", "[", 
    RowBox[{
     SubscriptBox["x", "4"], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "6"], ",", 
       SubscriptBox["x", "6"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603474141462394*^9, 3.6034742249697294`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"zTuples", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"transVectors", ",", 
     RowBox[{"{", 
      RowBox[{
      "sub14", ",", "sub15", ",", "sub16", ",", "sub155", ",", " ", "sub156", 
       ",", " ", "sub166", ",", "sub1555", ",", " ", "sub1556", ",", 
       "sub1566", ",", "sub1666", ",", "sub24", ",", "sub25", ",", "sub26", 
       ",", "sub255", ",", " ", "sub256", ",", " ", "sub266", ",", "sub2555", 
       ",", " ", "sub2556", ",", "sub2566", ",", "sub2666", ",", "sub34", ",",
        "sub35", ",", "sub36", ",", "sub355", ",", " ", "sub356", ",", " ", 
       "sub366", ",", "sub3555", ",", " ", "sub3556", ",", "sub3566", ",", 
       "sub3666", ",", "sub45", ",", "sub46", ",", "sub455", ",", "sub456", 
       ",", "sub466"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.577636476124709*^9, 3.5776366281632843`*^9}, {
  3.577978922069093*^9, 3.577978960726141*^9}, {3.5779790152952414`*^9, 
  3.5779790256068416`*^9}, {3.5781526576911106`*^9, 3.578152668127578*^9}, {
  3.5782415081586947`*^9, 3.578241520373495*^9}, {3.578241551167895*^9, 
  3.578241551573495*^9}, {3.5798779885981503`*^9, 3.5798779982701507`*^9}, {
  3.5823849093569365`*^9, 3.582385021084137*^9}, {3.603474853531155*^9, 
  3.603474877570755*^9}, {3.6034749108767548`*^9, 3.603475018001955*^9}, {
  3.6034750768785696`*^9, 3.6034751457717023`*^9}, {3.6039945186585712`*^9, 
  3.6039945711985717`*^9}}],

Cell[BoxData["41"], "Output",
 CellChangeTimes->{{3.5776364963892393`*^9, 3.5776365085417175`*^9}, {
   3.5776366005667067`*^9, 3.577636628912089*^9}, 3.577725599473621*^9, {
   3.5779790064812346`*^9, 3.577979029007642*^9}, 3.5781526687515817`*^9, 
   3.578152722057123*^9, {3.578241521465495*^9, 3.578241553117895*^9}, 
   3.5783873421050043`*^9, 3.5784918192451515`*^9, 3.5786523690249586`*^9, 
   3.578734067424939*^9, 3.579862281670334*^9, 3.5798631198937254`*^9, 
   3.5798780299381504`*^9, 3.5823853028627224`*^9, 3.603475153696909*^9, 
   3.603995599353572*^9, 3.612885862412459*^9}]
}, Open  ]],

Cell[TextData[{
 "As above, the following line can be executed for any of the tuples in the \
preceding list to verify that it (the chosen tuple) is indeed a tangent \
vector at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.612802221343732*^9, 3.6128022812165318`*^9}, 
   3.612885035681854*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"allTanSpaceRelns", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ".", "sub3666"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5775522734546127`*^9, 3.5775522998040266`*^9}, {
   3.5775523547174983`*^9, 3.5775524222351637`*^9}, {3.5776324782461967`*^9, 
   3.5776325078551865`*^9}, {3.57763464178006*^9, 3.577634645523964*^9}, {
   3.5776346984786005`*^9, 3.5776346989465885`*^9}, {3.577634868155487*^9, 
   3.577634868810683*^9}, {3.577634905454848*^9, 3.5776349594617014`*^9}, {
   3.577636646758603*^9, 3.577636655167057*^9}, {3.5779789710690074`*^9, 
   3.577978973767825*^9}, {3.577979036433242*^9, 3.5779790527508416`*^9}, {
   3.578152737314021*^9, 3.578152740870844*^9}, {3.578652375840454*^9, 
   3.5786523811899166`*^9}, {3.579863132826125*^9, 3.579863142264125*^9}, {
   3.579878059656151*^9, 3.579878061762151*^9}, 3.582385024937337*^9, {
   3.6034751874414387`*^9, 3.6034751881590757`*^9}, {3.6128860602370586`*^9, 
   3.6128860750882587`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.5776346473803167`*^9, 3.577634723047971*^9, 3.5776348704486723`*^9, {
   3.5776349186523633`*^9, 3.5776349709120283`*^9}, {3.5776366493326197`*^9, 
   3.5776366569298687`*^9}, 3.577725600581235*^9, {3.577979006574835*^9, 
   3.5779790544980416`*^9}, {3.5781527296855717`*^9, 3.5781527414792476`*^9}, 
   3.5782415461602945`*^9, 3.578387342151803*^9, 3.5784918192919493`*^9, {
   3.578652369071747*^9, 3.57865238173578*^9}, 3.5787340674717274`*^9, 
   3.579862283885562*^9, {3.579863128863725*^9, 3.5798631463357253`*^9}, 
   3.5798780322625504`*^9, 3.5798780671129503`*^9, 3.582385304064022*^9, {
   3.6034751736815333`*^9, 3.603475190748809*^9}, 3.603995600683572*^9, 
   3.6128858637384586`*^9, 3.612886064059059*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we create the tuples of the tangent vectors that lie in S, the tangent \
vectors that correspond to tweaking the coefficients of the short list of \
generators ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.603474406928755*^9, 3.603474473852755*^9}, 
   3.6128845845662565`*^9, {3.612885823771259*^9, 3.612885826423259*^9}}],

Cell[TextData[{
 "This is easy to do, at least conceptually: all components are going to be 0 \
except for a single -1 in one of the special positions.  There are \[Lambda]*\
\[Tau] = 17*10 = 170 of these.  When combined with the 41 vectors in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Z", "''"}], TraditionalForm]]],
 ", we should obtain a rank of 211."
}], "Text",
 CellChangeTimes->{{3.58238597981549*^9, 3.582386021498957*^9}, {
  3.6032174221231*^9, 3.6032175565044436`*^9}, {3.6039893385085716`*^9, 
  3.6039893432485714`*^9}, {3.612803472105932*^9, 3.612803479001132*^9}, {
  3.6128845353768034`*^9, 3.6128845505254717`*^9}, {3.6128846082632647`*^9, 
  3.6128846163910728`*^9}, {3.6128847898061194`*^9, 3.612884813347123*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroVec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", " ", 
       RowBox[{"Length", "[", "aLst", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.603218112630005*^9, 3.6032181507203856`*^9}, 
   3.6032183112929916`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"indexInTupleOf", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{"aLst", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.603218191211791*^9, 3.603218292802807*^9}, 
   3.6032183998938775`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indexInTupleOf", "[", 
  RowBox[{"2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032183194530735`*^9, 3.603218330453183*^9}}],

Cell[BoxData["66"], "Output",
 CellChangeTimes->{3.6032183321732006`*^9, 3.6039899383285713`*^9, 
  3.612802895950132*^9, 3.6128822571556244`*^9, 3.612885863972459*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aLst", "[", 
  RowBox[{"[", "66", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032183389932685`*^9, 3.6032183423933024`*^9}}],

Cell[BoxData[
 SubscriptBox["a", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3"}], "}"}]]], "Output",
 CellChangeTimes->{3.6032183427033052`*^9, 3.6039899383485713`*^9, 
  3.612802895981332*^9, 3.6128822571712246`*^9, 3.612885863988059*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tupleOfSVector", "[", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "result", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "zeroVec"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "[", 
         RowBox[{"[", 
          RowBox[{"indexInTupleOf", "[", 
           RowBox[{"i", ",", "j"}], "]"}], " ", "]"}], "]"}], " ", "=", " ", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", "result"}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.603218414514024*^9, 3.6032185484253626`*^9}, {
  3.6032195012858915`*^9, 3.6032195039559183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tupleOfSVector", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"[", "66", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.603218155730436*^9, 3.6032181781216598`*^9}, {
  3.6032186535564137`*^9, 3.603218662026499*^9}, {3.60321951012598*^9, 
  3.603219512446003*^9}}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.6032181512003903`*^9, 3.603218178671665*^9}, 
   3.6032186622665014`*^9, 3.603219513446013*^9, 3.6039899384185715`*^9, 
   3.612802896059332*^9, 3.6128822571868243`*^9, 3.6128858640192585`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"posOfMonInList", "[", 
    RowBox[{"mon_", ",", "monLst_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"monLst", ",", "mon"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.557337131998494*^9, 3.557337163385493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"mons_", ",", "monLst_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"posOfMonInList", "[", 
     RowBox[{
      RowBox[{"mons", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "monLst"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "mons", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557337171419449*^9, 3.5573372379846487`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posOfTMMons", "=", 
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"TM", ",", "OO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.557337240979849*^9, 3.5573372495910487`*^9}, {
  3.5573373044874487`*^9, 3.5573373081534853`*^9}, {3.557337429913827*^9, 
  3.5573374320666685`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "9", ",", "10", ",", "11", ",", "18", ",", "19", ",", "20", ",", 
   "21", ",", "22", ",", "23"}], "}"}]], "Output",
 CellChangeTimes->{3.6039901483595715`*^9, 3.612802896184132*^9, 
  3.6128822572180243`*^9, 3.6128858640348587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"posOfLMMons", "=", 
  RowBox[{"posOfMonsInList", "[", 
   RowBox[{"LM", ",", "bdry"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.577551933558176*^9, 3.5775519522176895`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
   ",", "9", ",", "10", ",", "11", ",", "102", ",", "103", ",", "104", ",", 
   "105", ",", "106", ",", "107"}], "}"}]], "Output",
 CellChangeTimes->{3.6039901522095714`*^9, 3.612802896246532*^9, 
  3.6128822572336245`*^9, 3.612885864050459*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note: ",
  FontWeight->"Bold"],
 "In a previous version of the paper, we used the term \
\[OpenCurlyDoubleQuote]special\[CloseCurlyDoubleQuote] for what we now call \
\[OpenCurlyDoubleQuote]distinguished.\[CloseCurlyDoubleQuote]  The following \
function constructs the set of all distinguished (oldspeak: special) indices."
}], "Text",
 CellChangeTimes->{{3.6623911288628893`*^9, 3.662391219193793*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"listOfSpecialIndices", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"posOfTMMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"posOfLMMons", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "posOfLMMons", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", 
        RowBox[{"Length", "[", "posOfTMMons", "]"}]}], "}"}]}], "]"}], ",", 
    "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.603218925649135*^9, 3.6032189676195545`*^9}, {
  3.603218999529874*^9, 3.60321905713045*^9}, {3.612882235456024*^9, 
  3.6128822516956244`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"8", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "102"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "103"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "104"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "105"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "106"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "107"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "107"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6032190477003555`*^9, 3.6032190576004543`*^9}, 
   3.6032195189660683`*^9, 3.6039899384385715`*^9, 3.6039901560695715`*^9, 
   3.6128028963089323`*^9, 3.6128822572648244`*^9, 3.612885864081659*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"listOfSVectors", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tupleOfSVector", "[", 
      RowBox[{"listOfSpecialIndices", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "listOfSpecialIndices", "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6032180556594353`*^9, 3.6032180856997356`*^9}, {
  3.6032183708135867`*^9, 3.60321837319361*^9}, {3.603218666876547*^9, 
  3.6032186721165996`*^9}, {3.603218752047399*^9, 3.6032188391982703`*^9}, {
  3.603219080731686*^9, 3.6032191408722873`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "listOfSVectors", "]"}]], "Input",
 CellChangeTimes->{{3.603218817448053*^9, 3.603218825368132*^9}, {
  3.6032188931588097`*^9, 3.6032188941288195`*^9}, {3.6032191271821504`*^9, 
  3.603219132542204*^9}}],

Cell[BoxData["170"], "Output",
 CellChangeTimes->{{3.6032191329122076`*^9, 3.603219146722346*^9}, 
   3.6032195274761534`*^9, 3.603989938528571*^9, 3.612802896574132*^9, 
   3.612882257420824*^9, 3.612885864222059*^9}]
}, Open  ]],

Cell[TextData[{
 "The following line should return ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", "0", "}"}], TraditionalForm]]],
 ".  If it does, it verifies that all of the tuples in the ",
 StyleBox["listOfSVectors",
  FontWeight->"Bold"],
 " are indeed tangent vectors at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ", since they satisfy all of the tangent space relations. "
}], "Text",
 CellChangeTimes->{{3.612802511378932*^9, 3.6128026208597317`*^9}, {
  3.612803152898732*^9, 3.612803177843132*^9}, {3.6128823671356244`*^9, 
  3.6128824619836245`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"allTanSpaceRelns", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"listOfSVectors", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "allTanSpaceRelns", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "listOfSVectors", "]"}]}], "}"}]}], "]"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6128025695669317`*^9, 3.6128025758693323`*^9}, {
  3.612802629002932*^9, 3.612802686426532*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.612803085256132*^9, 3.612882337105624*^9, 
  3.612885934063259*^9}]
}, Open  ]],

Cell[TextData[{
 "If the following line returns 211, it demonstrates that the set of tangent \
vectors ",
 Cell[BoxData[
  FormBox[
   RowBox[{"S", "\[Union]", 
    RowBox[{"Z", "''"}]}], TraditionalForm]]],
 " is linearly independent, and consequently that our ideal is generic on an \
elementary component of dimension 211."
}], "Text",
 CellChangeTimes->{{3.6128824907812243`*^9, 3.6128825505292244`*^9}, {
  3.6128825912452245`*^9, 3.6128826133660245`*^9}, {3.6128827374796247`*^9, 
  3.6128827380412245`*^9}, {3.6128850931061897`*^9, 3.6128851001730804`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Join", "[", 
   RowBox[{"listOfSVectors", ",", "zTuples"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6032195853967323`*^9, 3.603219614047019*^9}, {
  3.603219660017479*^9, 3.603219697227851*^9}}],

Cell[BoxData["211"], "Output",
 CellChangeTimes->{3.6032196987478657`*^9, 3.6039899385485716`*^9, 
  3.6039901662695713`*^9, 3.612802896823732*^9, 3.6128823373396244`*^9, 
  3.6128859343596587`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1111, 942},
WindowMargins->{{384, Automatic}, {-32, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 507, 9, 101, "Title"],
Cell[1089, 33, 582, 12, 87, "Text"],
Cell[1674, 47, 1365, 33, 106, "Text"],
Cell[CellGroupData[{
Cell[3064, 84, 1132, 29, 49, "Subsection"],
Cell[4199, 115, 1201, 25, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5437, 145, 448, 7, 49, "Subsection"],
Cell[CellGroupData[{
Cell[5910, 156, 1008, 17, 31, "Input"],
Cell[6921, 175, 3191, 82, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10149, 262, 157, 3, 31, "Input"],
Cell[10309, 267, 954, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11300, 285, 186, 4, 31, "Input"],
Cell[11489, 291, 11637, 371, 156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23163, 667, 159, 3, 31, "Input"],
Cell[23325, 672, 417, 6, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23791, 684, 173, 2, 49, "Subsection"],
Cell[CellGroupData[{
Cell[23989, 690, 304, 6, 31, "Input"],
Cell[24296, 698, 3773, 114, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28106, 817, 129, 2, 31, "Input"],
Cell[28238, 821, 143, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28418, 828, 1493, 25, 31, "Input"],
Cell[29914, 855, 2272, 59, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32223, 919, 210, 4, 31, "Input"],
Cell[32436, 925, 1249, 18, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33722, 948, 255, 5, 31, "Input"],
Cell[33980, 955, 1893, 51, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35910, 1011, 1321, 22, 31, "Input"],
Cell[37234, 1035, 1114, 33, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38385, 1073, 234, 4, 31, "Input"],
Cell[38622, 1079, 562, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39233, 1093, 462, 12, 79, "Subsection"],
Cell[CellGroupData[{
Cell[39720, 1109, 304, 6, 31, "Input"],
Cell[40027, 1117, 11963, 383, 176, "Output"]
}, Open  ]],
Cell[52005, 1503, 345, 7, 68, "Text"],
Cell[52353, 1512, 12868, 386, 156, "Input"],
Cell[CellGroupData[{
Cell[65246, 1902, 176, 3, 31, "Input"],
Cell[65425, 1907, 1326, 19, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66788, 1931, 332, 5, 31, "Input"],
Cell[67123, 1938, 638, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67798, 1952, 345, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[68168, 1962, 194, 3, 23, "Print"],
Cell[68365, 1967, 426, 9, 23, "Print"],
Cell[68794, 1978, 195, 3, 23, "Print"]
}, Open  ]],
Cell[69004, 1984, 251, 4, 31, "Output"]
}, Open  ]],
Cell[69270, 1991, 352, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69659, 2003, 303, 7, 49, "Subsection"],
Cell[69965, 2012, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[70300, 2024, 261, 6, 31, "Input"],
Cell[70564, 2032, 521, 7, 31, "Output"]
}, Open  ]],
Cell[71100, 2042, 1768, 51, 90, "Text"],
Cell[72871, 2095, 343, 7, 49, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73251, 2107, 812, 15, 70, "Section"],
Cell[CellGroupData[{
Cell[74088, 2126, 362, 11, 49, "Subsection"],
Cell[74453, 2139, 689, 16, 30, "Text"],
Cell[75145, 2157, 1733, 35, 92, "Input"],
Cell[76881, 2194, 288, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[77194, 2204, 131, 2, 31, "Input"],
Cell[77328, 2208, 456, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77821, 2219, 127, 2, 31, "Input"],
Cell[77951, 2223, 425, 6, 31, "Output"]
}, Open  ]],
Cell[78391, 2232, 214, 5, 31, "Input"],
Cell[78608, 2239, 214, 5, 31, "Input"],
Cell[78825, 2246, 216, 5, 31, "Input"],
Cell[79044, 2253, 214, 5, 31, "Input"],
Cell[79261, 2260, 214, 5, 31, "Input"],
Cell[79478, 2267, 598, 19, 68, "Text"],
Cell[CellGroupData[{
Cell[80101, 2290, 723, 15, 31, "Input"],
Cell[80827, 2307, 699, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81563, 2322, 352, 8, 31, "Input"],
Cell[81918, 2332, 165, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82132, 2340, 625, 13, 49, "Subsection"],
Cell[82760, 2355, 929, 30, 55, "Text"],
Cell[83692, 2387, 994, 26, 52, "Text"],
Cell[84689, 2415, 1553, 43, 106, "Text"],
Cell[86245, 2460, 1955, 43, 252, "Input"],
Cell[88203, 2505, 1199, 28, 72, "Input"],
Cell[89405, 2535, 419, 10, 31, "Input"],
Cell[89827, 2547, 441, 10, 31, "Input"],
Cell[90271, 2559, 317, 9, 31, "Input"],
Cell[90591, 2570, 400, 11, 31, "Input"],
Cell[90994, 2583, 394, 11, 31, "Input"],
Cell[91391, 2596, 394, 11, 31, "Input"],
Cell[91788, 2609, 440, 12, 31, "Input"],
Cell[92231, 2623, 436, 12, 31, "Input"],
Cell[92670, 2637, 436, 12, 31, "Input"],
Cell[93109, 2651, 411, 12, 31, "Input"],
Cell[93523, 2665, 473, 11, 31, "Input"],
Cell[93999, 2678, 492, 11, 31, "Input"],
Cell[94494, 2691, 289, 8, 31, "Input"],
Cell[94786, 2701, 449, 12, 31, "Input"],
Cell[95238, 2715, 493, 12, 31, "Input"],
Cell[95734, 2729, 445, 12, 31, "Input"],
Cell[96182, 2743, 491, 13, 31, "Input"],
Cell[96676, 2758, 485, 13, 31, "Input"],
Cell[97164, 2773, 483, 13, 31, "Input"],
Cell[97650, 2788, 385, 11, 31, "Input"],
Cell[98038, 2801, 471, 11, 31, "Input"],
Cell[98512, 2814, 490, 11, 31, "Input"],
Cell[99005, 2827, 363, 9, 31, "Input"],
Cell[99371, 2838, 451, 12, 31, "Input"],
Cell[99825, 2852, 447, 12, 31, "Input"],
Cell[100275, 2866, 442, 12, 31, "Input"],
Cell[100720, 2880, 493, 13, 31, "Input"],
Cell[101216, 2895, 487, 13, 31, "Input"],
Cell[101706, 2910, 489, 13, 31, "Input"],
Cell[102198, 2925, 457, 12, 31, "Input"],
Cell[102658, 2939, 338, 9, 31, "Input"],
Cell[102999, 2950, 291, 8, 31, "Input"],
Cell[103293, 2960, 347, 10, 31, "Input"],
Cell[103643, 2972, 344, 10, 31, "Input"],
Cell[103990, 2984, 347, 10, 31, "Input"],
Cell[CellGroupData[{
Cell[104362, 2998, 1457, 24, 92, "Input"],
Cell[105822, 3024, 591, 8, 31, "Output"]
}, Open  ]],
Cell[106428, 3035, 365, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[106818, 3049, 1198, 22, 31, "Input"],
Cell[108019, 3073, 794, 12, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108862, 3091, 397, 9, 79, "Subsection"],
Cell[109262, 3102, 732, 13, 49, "Text"],
Cell[109997, 3117, 339, 10, 31, "Input"],
Cell[110339, 3129, 518, 15, 52, "Input"],
Cell[CellGroupData[{
Cell[110882, 3148, 158, 3, 31, "Input"],
Cell[111043, 3153, 168, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111248, 3160, 151, 3, 31, "Input"],
Cell[111402, 3165, 235, 5, 31, "Output"]
}, Open  ]],
Cell[111652, 3173, 820, 20, 132, "Input"],
Cell[CellGroupData[{
Cell[112497, 3197, 335, 8, 31, "Input"],
Cell[112835, 3207, 261, 4, 31, "Output"]
}, Open  ]],
Cell[113111, 3214, 392, 11, 31, "Input"],
Cell[113506, 3227, 488, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[114019, 3244, 299, 6, 31, "Input"],
Cell[114321, 3252, 285, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114643, 3263, 197, 4, 31, "Input"],
Cell[114843, 3269, 363, 7, 31, "Output"]
}, Open  ]],
Cell[115221, 3279, 431, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[115677, 3291, 804, 21, 52, "Input"],
Cell[116484, 3314, 10579, 345, 292, "Output"]
}, Open  ]],
Cell[127078, 3662, 656, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[127759, 3681, 242, 4, 31, "Input"],
Cell[128004, 3687, 218, 3, 31, "Output"]
}, Open  ]],
Cell[128237, 3693, 593, 16, 49, "Text"],
Cell[CellGroupData[{
Cell[128855, 3713, 698, 18, 72, "Input"],
Cell[129556, 3733, 139, 3, 31, "Output"]
}, Open  ]],
Cell[129710, 3739, 564, 12, 49, "Text"],
Cell[CellGroupData[{
Cell[130299, 3755, 254, 5, 31, "Input"],
Cell[130556, 3762, 198, 3, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_6_21_10_15_0_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     98108,       2791]
NotebookOptionsPosition[     94863,       2677]
NotebookOutlinePosition[     95457,       2699]
CellTagsIndexPosition[     95414,       2696]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,6,21,10,15,0).", "Title",
 CellChangeTimes->{{3.5563845653468513`*^9, 3.556384579276451*^9}, {
   3.575217092782901*^9, 3.5752171385379944`*^9}, {3.576252715968718*^9, 
   3.576252734875918*^9}, {3.577206667991659*^9, 3.5772066890049934`*^9}, {
   3.57754444302667*^9, 3.57754444472707*^9}, {3.5775476766748734`*^9, 
   3.5775476769712906`*^9}, {3.5775478645253105`*^9, 
   3.5775478793773675`*^9}, {3.5779769390055494`*^9, 
   3.5779769674599495`*^9}, {3.578151660754756*^9, 3.5781516977423563`*^9}, {
   3.578240861649495*^9, 3.5782408632562947`*^9}, {3.5786522640272245`*^9, 
   3.5786522675814934`*^9}, {3.5796216524233685`*^9, 3.579621667461769*^9}, {
   3.579875412288926*^9, 3.5798754132561264`*^9}, {3.5823631719883237`*^9, 
   3.5823631777292337`*^9}, 3.6038098362417464`*^9, {3.6126240348496*^9, 
   3.6126240353019996`*^9}}],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics",
  FontSlant->"Italic"],
 ".\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.662392198005581*^9, 3.6623922102657037`*^9}}],

Cell["\<\
This notebook contains the details of the example presented in Section 8.4 of \
the paper.\
\>", "Text",
 CellChangeTimes->{{3.5563845803996515`*^9, 3.556384764635651*^9}, {
   3.5563851243560514`*^9, 3.5563851248552513`*^9}, 3.559408225490296*^9, {
   3.5594919719378643`*^9, 3.5594920158674645`*^9}, {3.575217085045251*^9, 
   3.5752170890388765`*^9}, {3.5752171800342603`*^9, 3.575217399683668*^9}, {
   3.576252739711918*^9, 3.576252784717918*^9}, {3.576945862907262*^9, 
   3.576945928286862*^9}, {3.5771232533251114`*^9, 3.577123283869911*^9}, {
   3.5772045996564617`*^9, 3.5772046527904024`*^9}, {3.5775444571602697`*^9, 
   3.57754451093347*^9}, {3.57754768268122*^9, 3.577547728204646*^9}, {
   3.5775477634470797`*^9, 3.577547805819124*^9}, {3.5775478888315125`*^9, 
   3.577547915618258*^9}, {3.5779769727015495`*^9, 3.577976974277149*^9}, {
   3.579621735508969*^9, 3.579621786645769*^9}, {3.6038098476417465`*^9, 
   3.6038098660917463`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.608650678789013*^9, 3.6086507020642133`*^9}, {
   3.612535116433222*^9, 3.612535167726351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "6"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.582363190880287*^9, 3.582363191348296*^9}, {3.6126240460191994`*^9, 
  3.6126240465339994`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,6,21,10,15,0) and the set of boundary monomials:\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
  3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
  3.5798610955471563`*^9}, {3.5823668577348604`*^9, 3.5823668658003187`*^9}, {
  3.6038098930217466`*^9, 3.6038098983817463`*^9}, {3.6126242787867994`*^9, 
  3.6126242793639994`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "21", ",", "10", ",", "15"}], "}"}], ",", 
    "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.582363200224867*^9, 
   3.5823632054509673`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.5822786156524296`*^9, 3.5823632105990663`*^9, 3.582366884458517*^9, 
   3.585064237824407*^9, 3.6038099903721294`*^9, 3.612191107805237*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["53"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5822786156680284`*^9, 
   3.582363236136757*^9, 3.582366887157403*^9, 3.585064241434407*^9, 
   3.603809993252158*^9, 3.612191107820837*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"bdry", "=", 
   RowBox[{"bdryMonoms", "[", 
    RowBox[{"OO", ",", "varList"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}, 
   3.5823668903399053`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["142"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.5822786157148247`*^9, 3.5823632427356844`*^9, 
  3.582366895300864*^9, 3.585064246544407*^9, 3.6038099991022167`*^9, 
  3.6121911078520374`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM", "Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5822786442604456`*^9, 
  3.5822786463350725`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "5", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "4"]}], ",", 
   SubsuperscriptBox["x", "6", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.582278615730423*^9, 
   3.5822786470058165`*^9, 3.582363246308153*^9, 3.5823668981245546`*^9, 
   3.5850642497044067`*^9, 3.603810002132247*^9, 3.612191107867637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"mins", ",", "46"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.582278658284137*^9, 3.582278662480429*^9}, {
   3.5823633889728966`*^9, 3.582363389643709*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "2", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5822786157616205`*^9, 3.582278663899993*^9, 
   3.582363390486126*^9, 3.5823669045207596`*^9, 3.5850642587044067`*^9, 
   3.603810005582281*^9, 3.612191107883237*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5822786157772193`*^9, 3.5822786688762655`*^9, 3.582363394713807*^9, 
   3.5823669074692545`*^9, 3.585064271764407*^9, 3.603810009042316*^9, 
   3.612191107898837*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.582278634714041*^9, 3.582278636336306*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.582278615792818*^9, 
   3.5822786369914513`*^9}, 3.582363398379877*^9, 3.5823669102617435`*^9, 
   3.5850642748144073`*^9, 3.6038100124523497`*^9, 3.6121911079144373`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"maxes", ",", 
    RowBox[{"-", "15"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5822786792188*^9, 3.582278681246748*^9}, {3.5823634113125257`*^9, 
   3.5823634120145397`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.577977543444148*^9, 3.577977590353649*^9, 
  3.5779777908610725`*^9, 3.5779780963714724`*^9, 3.578151772388356*^9, 
  3.5782410558210945`*^9, 3.578387163630825*^9, 3.57838721200434*^9, 
  3.578491748704664*^9, 3.5786522914343615`*^9, 3.5787339552109995`*^9, 
  3.5798604592872353`*^9, 3.5798606220877914`*^9, 3.5798755488045263`*^9, 
  3.5822786158240156`*^9, 3.5822786817303357`*^9, 3.5823634126853523`*^9, 
  3.5823669130542336`*^9, 3.585064278584407*^9, 3.603810015062376*^9, 
  3.6121911079300375`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.582278615839614*^9, 
  3.5822786845382633`*^9, 3.5823634153686037`*^9, 3.5823669158467226`*^9, 
  3.585064285124407*^9, 3.6038100176424017`*^9, 3.6121911079456377`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.6038088039207463`*^9, 3.6038088333407464`*^9}, 3.6125357751328444`*^9, {
   3.612535888732773*^9, 3.612535900339247*^9}, {3.612535975765731*^9, 
   3.612535983971383*^9}, 3.662392237985981*^9}],

Cell["\<\
A previously-generated example that \[OpenCurlyDoubleQuote]works\
\[CloseCurlyDoubleQuote] is in the cell following the next cell that \
generates a new example at random.\
\>", "Text",
 CellChangeTimes->{{3.582280543808852*^9, 3.582280657096779*^9}, {
  3.5822813798449783`*^9, 3.582281382746578*^9}, {3.585065998842407*^9, 
  3.585066044772407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"makeShortListOfIdealGenerators", "[", 
    RowBox[{"LM", ",", "TM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, 
   3.5823669206672773`*^9, {3.6126243624807997`*^9, 3.6126243650859995`*^9}}],

Cell["This example that \[OpenCurlyDoubleQuote]works\[CloseCurlyDoubleQuote] \
was generated on 8/09/2013.", "Text",
 CellChangeTimes->{{3.5850660529424067`*^9, 3.585066070562407*^9}, {
  3.603809948371746*^9, 3.6038099519817467`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"gensOfI", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "1", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "2", "2"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "4", "2"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "1"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "2", "3"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "3"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "2", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "3", "2"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "4", "2"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["x", "4", "3"]}], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "3", "3"], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "4"]}], "+", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "3", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "4", "2"]}], "-", 
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "5"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       SubsuperscriptBox["x", "6", "4"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SubsuperscriptBox["x", "4", "4"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "+", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "5", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}], ",", 
      RowBox[{
       SubsuperscriptBox["x", "4", "4"], "-", 
       RowBox[{
        SubsuperscriptBox["x", "4", "2"], " ", 
        SubsuperscriptBox["x", "5", "2"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "3"]}], "-", 
       SubsuperscriptBox["x", "5", "4"], "+", 
       RowBox[{
        SubsuperscriptBox["x", "4", "3"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubscriptBox["x", "6"]}], "+", 
       RowBox[{
        SubscriptBox["x", "3"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubsuperscriptBox["x", "5", "2"], " ", 
        SubsuperscriptBox["x", "6", "2"]}], "-", 
       RowBox[{
        SubscriptBox["x", "4"], " ", 
        SubsuperscriptBox["x", "6", "3"]}], "-", 
       RowBox[{
        SubscriptBox["x", "5"], " ", 
        SubsuperscriptBox["x", "6", "3"]}]}]}], "}"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.585065967952407*^9, 3.585065975932407*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, {
  3.6126244010127993`*^9, 3.6126244028691998`*^9}}],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.58227861588641*^9, 3.582281249896978*^9, 
   3.582285157686626*^9, 3.5823634336989565`*^9, 3.5823669248482113`*^9, 
   3.585064291984407*^9, 3.6038100320425463`*^9, 3.612191107976838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.582278735299362*^9, 3.582278742319182*^9}, {
  3.5850642137844067`*^9, 3.585064214154407*^9}, {3.6126244061452*^9, 
  3.6126244078767996`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.582278742865168*^9, 3.582281266713778*^9, 
  3.5822851601202416`*^9, 3.5823634397206726`*^9, 3.5823669294035573`*^9, 
  3.5850642964544067`*^9, 3.603810036932595*^9, 3.612191109989251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585064193654407*^9, 3.585064208654407*^9}, {
  3.603809961951845*^9, 3.603809975131977*^9}, {3.6126244135395994`*^9, 
  3.612624415396*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{3.5850642998544073`*^9, 3.6038100408726344`*^9, 
  3.612191110644455*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "276", 
   "\[InvisibleSpace]", "\<\") >= (numQ = \"\>", "\[InvisibleSpace]", "177", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 276, ") >= (numQ = ", 177, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5850642998544073`*^9, 3.6038100408726344`*^9, 
  3.612191110644455*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is surjective.\"\>"], "Print",
 CellChangeTimes->{3.5850642998544073`*^9, 3.6038100408726344`*^9, 
  3.6121911128284693`*^9}]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.585064302124407*^9, 3.603810043172657*^9, 
  3.6121911128284693`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"borBasis", "=", 
   RowBox[{"makeBorderBasisOfI", "[", 
    RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.5823634617482023`*^9, {
   3.6126244568763995`*^9, 3.6126244586235995`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
   3.579861242873556*^9, 3.5798612947903557`*^9}, 3.6126244785448*^9}],

Cell[TextData[{
 "In this case, we don\[CloseCurlyQuote]t use the \
\[OpenCurlyDoubleQuote]usual\[CloseCurlyDoubleQuote] command ",
 StyleBox["tanSpaceDim ",
  FontWeight->"Bold"],
 "(after finding the tangent space relations) since we want to work modulo a \
large prime to conserve memory."
}], "Text",
 CellChangeTimes->{{3.603810175373979*^9, 3.6038102601847467`*^9}, 
   3.6126245233323994`*^9, {3.6126248604325995`*^9, 3.6126249267169995`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", " ", "allTanSpaceRelns"}], "}"}], " ", "=", " ", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{
    "borBasis", ",", " ", "OO", ",", " ", "bdry", ",", " ", "varList"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}, {
   3.582363589590806*^9, 3.5823635965951157`*^9}, {3.582363853991816*^9, 
   3.5823638544130106`*^9}, {3.5823663806321144`*^9, 3.5823663859517145`*^9}, 
   3.582370450743789*^9, 3.6038101689039145`*^9, {3.6126249133321996`*^9, 
   3.6126249133321996`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrimeQ", "[", "32713", "]"}]], "Input",
 CellChangeTimes->{{3.5823706028447647`*^9, 3.582370686585701*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.582370608164398*^9, 3.582370693137701*^9}, 
   3.5850656639919434`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"allTanSpaceRelns", ",", 
   RowBox[{"Modulus", "\[Rule]", "32713"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.582370696710101*^9, 3.5823707179261007`*^9}}],

Cell[BoxData["6821"], "Output",
 CellChangeTimes->{3.5823708391699123`*^9, 3.585065860742407*^9}]
}, Open  ]],

Cell[TextData[{
 "As noted in Section 8.4 of the paper, this is exactly the right value to \
give us genericity.  The dimension of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"F", "(", "U", ")"}], TraditionalForm]]],
 " in this case is \n\[Lambda] \[CenterDot]\[Tau] + 6 + 3 \[CenterDot]3 = 46 \
\[CenterDot]15 + 6 + 9 = 705.  So ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 " lies on an elementary component of dimension 705."
}], "Text",
 CellChangeTimes->{{3.5823709395409555`*^9, 3.5823710917040243`*^9}, {
  3.6038102872747464`*^9, 3.6038103434747467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"7526", "-", "6821"}]], "Input",
 CellChangeTimes->{{3.5823709640643125`*^9, 3.5823709687599425`*^9}}],

Cell[BoxData["705"], "Output",
 CellChangeTimes->{3.582370969586748*^9, 3.585065860892407*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1101, 942},
WindowMargins->{{396, Automatic}, {-34, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 849, 12, 101, "Title"],
Cell[1431, 36, 580, 12, 87, "Text"],
Cell[2014, 50, 966, 15, 30, "Text"],
Cell[CellGroupData[{
Cell[3005, 69, 984, 27, 49, "Subsection"],
Cell[3992, 98, 1199, 25, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5228, 128, 478, 8, 49, "Subsection"],
Cell[CellGroupData[{
Cell[5731, 140, 909, 16, 31, "Input"],
Cell[6643, 158, 4810, 139, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11490, 302, 157, 3, 31, "Input"],
Cell[11650, 307, 804, 11, 31, "Output"]
}, Open  ]],
Cell[12469, 321, 234, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[12728, 331, 159, 3, 31, "Input"],
Cell[12890, 336, 269, 4, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13208, 346, 145, 1, 49, "Subsection"],
Cell[CellGroupData[{
Cell[13378, 351, 304, 6, 31, "Input"],
Cell[13685, 359, 6961, 220, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20683, 584, 889, 14, 31, "Input"],
Cell[21575, 600, 5175, 162, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26787, 767, 210, 4, 31, "Input"],
Cell[27000, 773, 869, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27906, 791, 255, 5, 31, "Input"],
Cell[28164, 798, 2776, 87, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30977, 890, 798, 14, 31, "Input"],
Cell[31778, 906, 1946, 52, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33761, 963, 234, 4, 31, "Input"],
Cell[33998, 969, 243, 3, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34290, 978, 610, 14, 79, "Subsection"],
Cell[34903, 994, 361, 7, 30, "Text"],
Cell[35267, 1003, 298, 6, 31, "Input"],
Cell[35568, 1011, 235, 3, 30, "Text"],
Cell[35806, 1016, 52694, 1485, 716, "Input"],
Cell[CellGroupData[{
Cell[88525, 2505, 178, 3, 31, "Input"],
Cell[88706, 2510, 997, 14, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89740, 2529, 283, 5, 31, "Input"],
Cell[90026, 2536, 241, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90304, 2544, 339, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[90668, 2554, 166, 2, 23, "Print"],
Cell[90837, 2558, 400, 8, 23, "Print"],
Cell[91240, 2568, 165, 2, 23, "Print"]
}, Open  ]],
Cell[91420, 2573, 122, 2, 31, "Output"]
}, Open  ]],
Cell[91557, 2578, 355, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91949, 2590, 330, 8, 49, "Subsection"],
Cell[92282, 2600, 450, 9, 49, "Text"],
Cell[92735, 2611, 605, 13, 31, "Input"],
Cell[CellGroupData[{
Cell[93365, 2628, 131, 2, 31, "Input"],
Cell[93499, 2632, 125, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93661, 2639, 209, 4, 31, "Input"],
Cell[93873, 2645, 97, 1, 31, "Output"]
}, Open  ]],
Cell[93985, 2649, 591, 14, 49, "Text"],
Cell[CellGroupData[{
Cell[94601, 2667, 125, 2, 31, "Input"],
Cell[94729, 2671, 94, 1, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/case__1_6_6_10_0_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     87117,       2487]
NotebookOptionsPosition[     83905,       2373]
NotebookOutlinePosition[     84498,       2395]
CellTagsIndexPosition[     84455,       2392]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Case (1,6,6,10,0).", "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnSG5+plz/SvHDTcyXoDoNt6ZFfqLXzk6mAfWgei9
/+tUNZe+cmxlv6MOotfsrv/4a9krxxcaCl9AdPWthPvzl79y1HCZDqYnzJha
vBBIXxCZD6Yjzgt0g+hU4Tc9ILpMN4G3eAVQ//Z3AiD6m9qM2BNAOumgeRKI
XnViy+vPQHqi8QswzXaf4eyela8cZ8wuAtM2Pb1K01YDzT+WpwKiH9l1cgmt
eeVoYLQCTMtY+21fv/aV4/slzWD6s+uZL/fXAfV1x3wF0dP+a/Rv3vDK8XmJ
M5hmUJ/8+TaQFijn+AKiex4tOaq55ZXjvfD9YLqON0N7HpCWiX4MpvvWNWeB
aNtDPdkgOpCPdwaInl/QOxNEm7hqp2y5+cpxnkEomHb5aiPb8Qroz/eeYBoA
FYnNJQ==
  "]],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points",
  FontSlant->"Italic"],
 ", to appear in the",
 StyleBox[" Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.6623906547771482`*^9, 3.662390668418285*^9}}],

Cell["\<\
This notebook contains the details of the example presented in Section 8.3 of \
the paper.\
\>", "Text",
 CellChangeTimes->{{3.582371871176259*^9, 3.5823719312990446`*^9}, {
  3.6038008715521355`*^9, 3.603800887631975*^9}, {3.603803164381364*^9, 
  3.603803174511364*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]]],
 ", the list of variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", "...", ",", 
     SubscriptBox["x", "n"]}], "}"}], TraditionalForm]]],
 ", and the list of null substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox["x", "n"], "\[Rule]", "0"}]}], "}"}], TraditionalForm]]],
 ".  "
}], "Subsection",
 CellChangeTimes->{{3.5769463721745605`*^9, 3.5769464081961145`*^9}, {
   3.577123299282711*^9, 3.577123304025111*^9}, 3.5772047062519455`*^9, {
   3.5775445396686697`*^9, 3.57754455792067*^9}, {3.577977010125949*^9, 
   3.5779770291111493`*^9}, {3.5798754200265265`*^9, 
   3.5798754210561266`*^9}, {3.608650678789013*^9, 3.6086507020642133`*^9}, {
   3.612535116433222*^9, 3.612535167726351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.576946487977072*^9, 3.5769465273683343`*^9}, {
  3.577037631138878*^9, 3.5770376700299273`*^9}, {3.57754490244667*^9, 
  3.57754490615947*^9}, {3.57754838975605*^9, 3.577548390333254*^9}, {
  3.577976991078349*^9, 3.5779769986599493`*^9}, {3.5781517099727564`*^9, 
  3.578151710159956*^9}, {3.5787612951822667`*^9, 3.578761296352267*^9}, {
  3.578761374991867*^9, 3.578761375569067*^9}, {3.5789352510801754`*^9, 
  3.578935251501378*^9}, {3.5796024148394537`*^9, 3.5796024308763566`*^9}, {
  3.579602473792241*^9, 3.5796024779886675`*^9}, {3.579622365243512*^9, 
  3.5796224353517103`*^9}, {3.579860276959304*^9, 3.5798603007641406`*^9}, {
  3.6125349907744164`*^9, 3.612535024673434*^9}, {3.612535172437581*^9, 
  3.6125351781784177`*^9}, {3.612622511701208*^9, 3.612622512216025*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Make the lex-segment complement order ideal for Hilbert function \
(1,6,6,10,0), and the set of boundary monomials.\
\>", "Subsection",
 CellChangeTimes->{{3.5769464093349514`*^9, 3.5769464254970694`*^9}, {
   3.5798603124793653`*^9, 3.5798603281568623`*^9}, {3.579861088168356*^9, 
   3.5798610955471563`*^9}, 3.603808772180746*^9, {3.6125350949518843`*^9, 
   3.612535104093543*^9}, {3.612535618258239*^9, 3.612535629677512*^9}, {
   3.612620880343321*^9, 3.6126208836035953`*^9}, {3.612622559891153*^9, 
   3.612622565257725*^9}, {3.6126242657763996`*^9, 3.6126242661819997`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "6", ",", "10"}], "}"}], ",", "varList"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5769464269011145`*^9, 3.576946458055313*^9}, {
   3.5769465517987175`*^9, 3.5769465553867793`*^9}, {3.5769466085987206`*^9, 
   3.57694664597656*^9}, {3.577037746688819*^9, 3.577037786983877*^9}, {
   3.577037841771428*^9, 3.5770379420332713`*^9}, {3.5779772865735493`*^9, 
   3.577977354090349*^9}, {3.5779775664542956`*^9, 3.577977570619522*^9}, {
   3.578151735790756*^9, 3.578151745462756*^9}, {3.5782409393982944`*^9, 
   3.5782409565738945`*^9}, {3.578241006556295*^9, 3.578241011751095*^9}, 
   3.579860333601088*^9, {3.579860364020113*^9, 3.579860379338822*^9}, {
   3.5798754309777265`*^9, 3.5798754385125265`*^9}, {3.6126208588629465`*^9, 
   3.6126208690649543`*^9}, {3.6126225221847444`*^9, 3.6126225301566*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubscriptBox["x", "5"], ",", 
   SubscriptBox["x", "6"], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "5", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "6", "2"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5769466885336328`*^9, 3.5770377522268543`*^9, 3.5770378538771057`*^9, {
   3.577037917821916*^9, 3.577037943125278*^9}, 3.5771100330410457`*^9, 
   3.5771882566561437`*^9, 3.5771974929851246`*^9, 3.577204954870739*^9, 
   3.57754494820147*^9, 3.577629279711522*^9, 3.5777244260771255`*^9, 
   3.577977040467949*^9, 3.577977071558749*^9, 3.5779775433193474`*^9, {
   3.57797757345874*^9, 3.577977590228848*^9}, 3.5779777907674723`*^9, 
   3.577978096262272*^9, 3.578151747896356*^9, {3.5782410169614944`*^9, 
   3.578241023326295*^9}, 3.5783871635372334`*^9, 3.5783872119107423`*^9, 
   3.5784917486266675`*^9, 3.5786522913251886`*^9, 3.578733955117423*^9, 
   3.579860381335558*^9, 3.579860621916193*^9, 3.5798754555009265`*^9, 
   3.5822786156524296`*^9, 3.5848804027461824`*^9, 3.584958437530959*^9, 
   3.585061728834407*^9, 3.5853244506765966`*^9, {3.586621733241626*^9, 
   3.586621739388026*^9}, 3.600526660930914*^9, 3.6006935078178015`*^9, 
   3.600694238856112*^9, 3.6020870460648327`*^9, 3.603110247012996*^9, 
   3.6038087687407465`*^9, 3.603821479616747*^9, 3.6038215842967467`*^9, 
   3.603823143685622*^9, 3.6086510898820133`*^9, 3.612535677881821*^9, 
   3.6125371543351126`*^9, 3.6125388668484077`*^9, 3.6125441484872675`*^9, 
   3.6126208951159525`*^9, 3.612621905383336*^9, 3.612622577082904*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]", "=", 
  RowBox[{"Length", "[", "OO", "]"}]}]], "Input",
 CellChangeTimes->{{3.5770379494589186`*^9, 3.5770379589281797`*^9}}],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{{3.5770379528909407`*^9, 3.577037959957786*^9}, 
   3.577110052307169*^9, 3.5771882566873436`*^9, 3.5771974930007243`*^9, 
   3.5772049549019394`*^9, 3.57754495150867*^9, 3.577629279742722*^9, 
   3.577724426108325*^9, 3.577977040483549*^9, 3.577977071589949*^9, 
   3.577977543350548*^9, 3.5779775902444477`*^9, 3.5779777907830725`*^9, 
   3.5779780962934723`*^9, 3.5781517510943565`*^9, 3.578241035712695*^9, 
   3.5783871635528326`*^9, 3.5783872119419413`*^9, 3.5784917486422668`*^9, 
   3.5786522913563805`*^9, 3.578733955148615*^9, 3.5798603942363443`*^9, 
   3.5798606219473925`*^9, 3.5798754647829266`*^9, 3.5822786156680284`*^9, 
   3.5848804058817825`*^9, 3.584958440728959*^9, 3.585061731984407*^9, 
   3.5853244531413965`*^9, 3.586621742383226*^9, 3.6005266645968432`*^9, 
   3.600693507847802*^9, 3.6006938127008505`*^9, 3.6006942389061127`*^9, 
   3.602087049914833*^9, 3.603110249722996*^9, 3.6038087760707464`*^9, 
   3.6038231460956464`*^9, 3.6086510898976135`*^9, {3.612535672780588*^9, 
   3.6125356817038455`*^9}, 3.612537154366313*^9, 3.612538866879608*^9, 
   3.612544148502867*^9, 3.61262090999778*^9, 3.6126219053989363`*^9, 
   3.6126225912013564`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860476571924*^9, 3.579860486446661*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.5798604882406497`*^9, 3.5798606219629927`*^9, 
  3.5798754745641265`*^9, 3.582278615699226*^9, 3.584880409422982*^9, 
  3.584958443708559*^9, 3.5850617343944073`*^9, 3.585324455606197*^9, 
  3.586621744972826*^9, 3.600526667529587*^9, 3.6006935078978024`*^9, 
  3.600694238946113*^9, 3.6020870524648333`*^9, 3.603110252852996*^9, 
  3.6038087792107463`*^9, 3.6038214831067467`*^9, 3.6038215868967466`*^9, 
  3.603823148595671*^9, 3.6086510899132133`*^9, 3.6125356842622623`*^9, 
  3.6125371543819127`*^9, 3.612538866895208*^9, 3.6125441485340676`*^9, 
  3.612620916737959*^9, 3.6126219054301367`*^9, 3.6126226192208543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdry", "=", 
  RowBox[{"Length", "[", "bdry", "]"}]}]], "Input",
 CellChangeTimes->{{3.5798604901750374`*^9, 3.579860495057806*^9}}],

Cell[BoxData["78"], "Output",
 CellChangeTimes->{3.5798604968517942`*^9, 3.579860621994192*^9, 
  3.5798754811317263`*^9, 3.5822786157148247`*^9, 3.5848804122309823`*^9, 
  3.584958446594559*^9, 3.585061736884407*^9, 3.585324458476597*^9, 
  3.586621747375226*^9, 3.600526672303095*^9, 3.6006935089778132`*^9, 
  3.6006942389761133`*^9, 3.602087056124833*^9, 3.603110255532996*^9, 
  3.6038087815407467`*^9, 3.6038215901867466`*^9, 3.608651089928813*^9, 
  3.6125356999559627`*^9, 3.612537154397513*^9, 3.612538866910808*^9, 
  3.6125441485496674`*^9, 3.6126209249902534`*^9, 3.6126219054457364`*^9, 
  3.6126226276763253`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Form the sets of leading and trailing monomials LM and TM.", \
"Subsection",
 CellChangeTimes->{{3.579861101038356*^9, 3.579861124594356*^9}, 
   3.6125357110476336`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860505540939*^9, 3.579860524541617*^9}, {
  3.579860554930222*^9, 3.5798605696721277`*^9}, {3.5822786442604456`*^9, 
  3.5822786463350725`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798605271935997`*^9, 3.5798605725113096`*^9}, 
   3.579860622025392*^9, 3.5798754898833265`*^9, 3.582278615730423*^9, 
   3.5822786470058165`*^9, 3.584880439374982*^9, 3.5849584498393593`*^9, 
   3.585061739264407*^9, 3.585324461190997*^9, 3.5866217506668262`*^9, 
   3.600526678246581*^9, 3.600693511577839*^9, 3.6006942390061135`*^9, 
   3.602087058804833*^9, 3.603110258882996*^9, 3.6038087856707463`*^9, 
   3.6038215931067467`*^9, 3.6038220866977468`*^9, 3.6038231527157125`*^9, 
   3.608651089944413*^9, 3.612535724354519*^9, 3.612537154413113*^9, 
   3.612538866926408*^9, 3.6125441485652676`*^9, 3.6126209355669174`*^9, 
   3.612621905461336*^9, 3.6126226352269673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"mins", ",", "15"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769467073629537`*^9, 3.576946711684181*^9}, 
   3.5769470125941157`*^9, {3.576947058614411*^9, 3.576947062311634*^9}, 
   3.577037717547832*^9, {3.5770378078724113`*^9, 3.5770378119440374`*^9}, {
   3.5771102661629457`*^9, 3.577110283432256*^9}, {3.5775449992290697`*^9, 
   3.57754500436147*^9}, {3.5775484357763453`*^9, 3.5775484415951824`*^9}, {
   3.5775484865858707`*^9, 3.57754853803487*^9}, {3.5779773897519627`*^9, 
   3.5779774091584873`*^9}, {3.577977521292006*^9, 3.577977522820816*^9}, {
   3.5781518168483562`*^9, 3.578151817331956*^9}, {3.5782410409854946`*^9, 
   3.5782410411726947`*^9}, {3.5798755030497265`*^9, 
   3.5798755038453264`*^9}, {3.582278658284137*^9, 3.582278662480429*^9}, {
   3.61262265304259*^9, 3.6126226538693953`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5779775433817472`*^9, 3.5779775903068485`*^9, 3.577977790814272*^9, 
   3.577978096324672*^9, 3.578151762029956*^9, {3.578151818143156*^9, 
   3.578151821933956*^9}, 3.5782410437934947`*^9, 3.5783871635840297`*^9, 
   3.5783872119731407`*^9, 3.5784917486734657`*^9, 3.578652291371977*^9, 
   3.5787339551642113`*^9, 3.5798604173704033`*^9, 3.579860622040992*^9, 
   3.579875505639326*^9, 3.5822786157616205`*^9, 3.582278663899993*^9, 
   3.5848804477053823`*^9, 3.5849584526161594`*^9, 3.585061742174407*^9, 
   3.5853244639209967`*^9, 3.586621752913226*^9, 3.6005266866236196`*^9, 
   3.6006935141978655`*^9, 3.6006942390261135`*^9, 3.602087061534833*^9, 
   3.6031102614229965`*^9, 3.6038087885507464`*^9, 3.603823162835747*^9, 
   3.6086510899600134`*^9, 3.612535735149788*^9, 3.612537154428713*^9, 
   3.612538866942008*^9, 3.612544148580868*^9, 3.612620948389953*^9, 
   3.6126219054925365`*^9, 3.612622662621052*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"Length", "[", "LM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470651196527`*^9, 3.576947067740469*^9}, {
  3.5769471339316936`*^9, 3.576947135054901*^9}}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.576947068161672*^9, 3.576947136162508*^9, 3.577037995011211*^9, 
   3.5771101302296686`*^9, 3.577188256780944*^9, 3.577197493094325*^9, 
   3.5772049550579405`*^9, {3.57754508161267*^9, 3.57754508819587*^9}, 
   3.57754856719127*^9, 3.5776292798831224`*^9, 3.577724426233125*^9, 
   3.577977040608349*^9, 3.577977071683549*^9, 3.5779775434129477`*^9, 
   3.5779775903224487`*^9, 3.577977790829872*^9, 3.577978096355872*^9, 
   3.5782410467418947`*^9, 3.578387163599628*^9, 3.5783872119887404`*^9, 
   3.578491748689065*^9, 3.5786522914031687`*^9, 3.578733955179807*^9, 
   3.579860437026178*^9, 3.5798606220721917`*^9, 3.5798755135173264`*^9, 
   3.5822786157772193`*^9, 3.5822786688762655`*^9, 3.584880450513382*^9, 
   3.5849584556581593`*^9, 3.585061744424407*^9, 3.5853244666197968`*^9, 
   3.5866217552532263`*^9, 3.600526690523545*^9, 3.6006935188979125`*^9, 
   3.600694241316137*^9, 3.602087064574833*^9, 3.6031102636229963`*^9, 
   3.6038087910307465`*^9, 3.6038231656157465`*^9, 3.608651089975613*^9, 
   3.612535738363409*^9, 3.6125371544599133`*^9, 3.612538866957608*^9, 
   3.612544148596468*^9, 3.612620953569087*^9, 3.6126219055081367`*^9, 
   3.6126226658190727`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798606704630814`*^9, 3.5798606772490377`*^9}, {
  3.582278634714041*^9, 3.582278636336306*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5798606777950344`*^9, 3.5798755200069265`*^9, {3.582278615792818*^9, 
   3.5822786369914513`*^9}, 3.584880453492982*^9, 3.584958458668959*^9, 
   3.585061747004407*^9, 3.585324472703797*^9, 3.586621757983226*^9, 
   3.600526696373432*^9, 3.6006935214779387`*^9, 3.600694244056164*^9, 
   3.6020870672148333`*^9, 3.603110265942996*^9, 3.6038087936307464`*^9, 
   3.6038219291277466`*^9, 3.603823168845747*^9, 3.608651089991213*^9, 
   3.6125357427938375`*^9, 3.6125371544755135`*^9, 3.6125388669732084`*^9, 
   3.612544148612068*^9, 3.612620956985443*^9, 3.6126219055237365`*^9, 
   3.612622670296301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"maxes", ",", 
    RowBox[{"-", "10"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5769470806417522`*^9, 3.5769470919830246`*^9}, {
   3.577037998334032*^9, 3.577038051577173*^9}, {3.577038092667837*^9, 
   3.5770381357241125`*^9}, {3.5771101371405125`*^9, 
   3.5771101825680037`*^9}, {3.57754510641667*^9, 3.57754511335867*^9}, {
   3.57754858293167*^9, 3.5775485839924703`*^9}, 3.57754862843687*^9, {
   3.5779774288770137`*^9, 3.5779774895146027`*^9}, 3.577977525270032*^9, {
   3.578151769829956*^9, 3.578151771140356*^9}, {3.578241053699495*^9, 
   3.578241054042695*^9}, {3.5798755275261264`*^9, 3.579875545076126*^9}, {
   3.5822786792188*^9, 3.582278681246748*^9}, {3.612620968685293*^9, 
   3.6126209693404846`*^9}, {3.6126226747735295`*^9, 3.6126226753975334`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "4", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "5", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   SubsuperscriptBox["x", "6", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.577977543444148*^9, 3.577977590353649*^9, 
  3.5779777908610725`*^9, 3.5779780963714724`*^9, 3.578151772388356*^9, 
  3.5782410558210945`*^9, 3.578387163630825*^9, 3.57838721200434*^9, 
  3.578491748704664*^9, 3.5786522914343615`*^9, 3.5787339552109995`*^9, 
  3.5798604592872353`*^9, 3.5798606220877914`*^9, 3.5798755488045263`*^9, 
  3.5822786158240156`*^9, 3.5822786817303357`*^9, 3.584880456987382*^9, 
  3.5849584614925594`*^9, 3.5850617494544067`*^9, 3.5853244765101967`*^9, 
  3.586621760822426*^9, 3.6005267001641593`*^9, 3.600693524337967*^9, 
  3.600694246776191*^9, 3.602087069934833*^9, 3.603110268302996*^9, 
  3.6038087961707463`*^9, 3.603823172945747*^9, 3.6086510900224133`*^9, 
  3.6125357512646914`*^9, 3.6125371544911137`*^9, 3.6125388669888086`*^9, 
  3.612544148627668*^9, 3.612620970058076*^9, 3.612621905539336*^9, 
  3.6126226767703424`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"Length", "[", "TM", "]"}]}]], "Input",
 CellChangeTimes->{{3.5771214043087997`*^9, 3.5771214097064342`*^9}, {
   3.577977505239503*^9, 3.5779775105123367`*^9}, 3.5798755627353263`*^9}],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.5798755642329264`*^9, 3.582278615839614*^9, 
  3.5822786845382633`*^9, 3.584880459545782*^9, 3.5849584650805593`*^9, 
  3.585061751794407*^9, 3.585324479318197*^9, 3.586621763583626*^9, 
  3.600526703377698*^9, 3.6006935268679924`*^9, 3.600694250146225*^9, 
  3.602087072974833*^9, 3.603110270652996*^9, 3.6038087985707464`*^9, 
  3.603823175485747*^9, 3.6086510900224133`*^9, 3.6125357541975107`*^9, 
  3.612537154506714*^9, 3.612538867004409*^9, 3.612544148643268*^9, 
  3.6126209727568407`*^9, 3.6126219055705366`*^9, 3.6126226901396284`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Randomly generate a short list of polynomials ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", test for efficiency and ",
 Cell[BoxData[
  FormBox["\[Theta]", TraditionalForm]]],
 "-efficiency, and make the associated border basis of the ",
 "distinguished",
 " ideal associated to the short list."
}], "Subsection",
 CellChangeTimes->{{3.579861190878756*^9, 3.5798612320471563`*^9}, {
   3.6038088039207463`*^9, 3.6038088333407464`*^9}, 3.6125357751328444`*^9, {
   3.612535888732773*^9, 3.612535900339247*^9}, {3.612535975765731*^9, 
   3.612535983971383*^9}, 3.6623907155887566`*^9}],

Cell["\<\
To generate a new random example, execute the immediately-following cell.  To \
re-run a previously-executed example that works (i.e., produces a generic \
ideal), un-comment the assignment cell that follows the next.\
\>", "Text",
 CellChangeTimes->{{3.582280543808852*^9, 3.582280657096779*^9}, {
  3.5822813798449783`*^9, 3.582281382746578*^9}, {3.5850624378544073`*^9, 
  3.585062440094407*^9}, {3.612620999822494*^9, 3.612621033050068*^9}, {
  3.6126210916585164`*^9, 3.6126212238161364`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5798607320983562`*^9, 3.579860745717156*^9}, {
   3.586621779760826*^9, 3.586621802895626*^9}, {3.586621849227626*^9, 
   3.5866218494772263`*^9}, 3.5866219083672256`*^9, {3.586621975260026*^9, 
   3.5866219766172256`*^9}, {3.5866223402249575`*^9, 3.58662234223746*^9}, {
   3.600527178006655*^9, 3.6005271787086554`*^9}, 3.612537262781417*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.579860736887556*^9, 3.579860746341156*^9}, 
   3.5798755745913267`*^9, 3.5822786158552127`*^9, 3.5848804643817825`*^9, 
   3.5849584704313593`*^9, 3.584958758943166*^9, 3.585061757194407*^9, 
   3.5853244826253967`*^9, {3.586621781539226*^9, 3.5866218038628263`*^9}, 
   3.586621849976426*^9, 3.586621910613626*^9, 3.5866219771320257`*^9, 
   3.5866223429394965`*^9, 3.600526722580928*^9, 3.6005271808302555`*^9, 
   3.600693535168075*^9, 3.6006942566162896`*^9, 3.602087147154833*^9, 
   3.603110274032996*^9, 3.6038088485107465`*^9, 3.608651090053613*^9, 
   3.612535832993615*^9, 3.6125371545223136`*^9, 3.612538867020009*^9, 
   3.6125441486744685`*^9, 3.6126212318657365`*^9, 3.6126218527645364`*^9, 
   3.6126219055861363`*^9, 3.6126227533668337`*^9}]
}, Open  ]],

Cell["\<\
The following cell contains an example that works.  To use it, just \
un-comment the cell and shift-enter it, then continue executing the remaining \
cells in the notebook.\
\>", "Text",
 CellChangeTimes->{{3.582281330502178*^9, 3.582281367130978*^9}, {
  3.585062379934407*^9, 3.585062419024407*^9}, {3.6126211944416027`*^9, 
  3.6126212016487103`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"G", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["x", "1", "2"], "-", 
      SubsuperscriptBox["x", "4", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"]}], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "2", "2"], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"]}], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SubsuperscriptBox["x", "4", "3"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      SubsuperscriptBox["x", "3", "2"], "-", 
      SubsuperscriptBox["x", "4", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "4"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "5"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "5", "2"], " ", 
       SubscriptBox["x", "6"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "5"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "-", 
      SubsuperscriptBox["x", "5", "3"], "-", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "5", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "3"], " ", 
       SubscriptBox["x", "6"]}], "+", 
      RowBox[{
       SubsuperscriptBox["x", "4", "2"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubscriptBox["x", "5"], " ", 
       SubscriptBox["x", "6"]}], "-", 
      RowBox[{
       SubscriptBox["x", "4"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "5"], " ", 
       SubsuperscriptBox["x", "6", "2"]}], "-", 
      SubsuperscriptBox["x", "6", "3"]}]}], "}"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6126217894597363`*^9, 3.6126218221261363`*^9}, 
   3.6126229193830976`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "G", "]"}]], "Input",
 CellChangeTimes->{{3.576947157955818*^9, 3.576947161575018*^9}, 
   3.6125372742942905`*^9}],

Cell[BoxData["15"], "Output",
 CellChangeTimes->{
  3.576947162074218*^9, 3.5770381683568926`*^9, 3.5771105144073367`*^9, 
   3.5771133414552803`*^9, 3.577114286337343*^9, 3.577115641835496*^9, 
   3.5771882570305433`*^9, 3.5771974932971263`*^9, 3.5772049554323425`*^9, 
   3.57754524143467*^9, 3.5775486913672705`*^9, 3.577629280070324*^9, 
   3.5777244264983253`*^9, 3.577977040842349*^9, {3.577977071901949*^9, 
   3.577977075692749*^9}, 3.5779775435221486`*^9, 3.577977590416049*^9, 
   3.5779777492246723`*^9, 3.577977790907872*^9, 3.577978096433872*^9, 
   3.5781518288603563`*^9, 3.5782410735114946`*^9, 3.5783871637244167`*^9, 
   3.5783872120823383`*^9, 3.5784917487826614`*^9, 3.5786522915123415`*^9, 
   3.57873395528898*^9, 3.579860622181391*^9, 3.579860759507556*^9, 
   3.5798755838421264`*^9, 3.58227861588641*^9, 3.582281249896978*^9, 
   3.582285157686626*^9, 3.584880484786582*^9, 3.584958475563759*^9, 
   3.5849587628276405`*^9, 3.5850617600644073`*^9, 3.585062299804407*^9, 
   3.5853244853865967`*^9, {3.586621785876026*^9, 3.586621809728426*^9}, 
   3.586621854609626*^9, 3.5866219142640257`*^9, 3.5866219808136263`*^9, 
   3.586622347479329*^9, 3.600526726683649*^9, 3.600527183607055*^9, 
   3.60069354062813*^9, {3.600694264306367*^9, 3.6006942857765813`*^9}, 
   3.6020871517748327`*^9, 3.603110279132996*^9, 3.6038088536707463`*^9, 
   3.608651090069213*^9, 3.6125358388436527`*^9, 3.612537154553514*^9, 
   3.6125388670512085`*^9, 3.6125441486900682`*^9, 3.6126212455469365`*^9, 
   3.6126218668045363`*^9, 3.6126219056173363`*^9, 3.612622761135683*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.582278735299362*^9, 3.582278742319182*^9}, {
   3.584880497079382*^9, 3.5848804974849825`*^9}, 3.6125372781631155`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.582278742865168*^9, 3.582281266713778*^9, 3.5822851601202416`*^9, {
   3.5848804881717825`*^9, 3.5848804989981823`*^9}, 3.5849584788397794`*^9, 
   3.584958765526492*^9, 3.585061763424407*^9, 3.5850623039544067`*^9, 
   3.585324487586197*^9, {3.586621789339226*^9, 3.586621812318026*^9}, 
   3.586621857324026*^9, 3.586621917134426*^9, 3.5866219833564262`*^9, 
   3.5866223502718725`*^9, 3.600526729616393*^9, 3.600527186165455*^9, 
   3.600693543868162*^9, {3.600694267726401*^9, 3.6006942885666094`*^9}, 
   3.602087154724833*^9, 3.603110286722996*^9, 3.6031104177929964`*^9, 
   3.603808856430746*^9, 3.608651090162813*^9, 3.612535841854472*^9, 
   3.6125371546315145`*^9, 3.6125388671292095`*^9, 3.6125441487680693`*^9, 
   3.6126212497121363`*^9, 3.6126219057889366`*^9, 3.61262276537891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isThetaEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "TM", ",", "bdry", ",", "varList", ",", 
   RowBox[{"verbose", "=", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.585061765234407*^9, 3.585061779464407*^9}, {
   3.602087160504833*^9, 3.602087167824833*^9}, {3.603110292742996*^9, 
   3.6031103275829964`*^9}, {3.6031104416829963`*^9, 3.603110443822996*^9}, 
   3.612537283326749*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Condition 1 of Proposition 3.1 is True.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.612621905898136*^9, 
   3.6126227686705313`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(numProds = \"\>", "\[InvisibleSpace]", "90", 
   "\[InvisibleSpace]", "\<\") < (numQ = \"\>", "\[InvisibleSpace]", "91", 
   "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["(numProds = ", 90, ") < (numQ = ", 91, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.612621905898136*^9, 
   3.6126227686705313`*^9}],

Cell[BoxData["\<\"The map \[CurlyTheta] is not surjective.\"\>"], "Print",
 CellChangeTimes->{
  3.603110328692996*^9, {3.6031104207529964`*^9, 3.6031104454529963`*^9}, 
   3.603110540882996*^9, 3.6038088617507467`*^9, 3.608651090194013*^9, 
   3.6125358458012977`*^9, 3.6125371546783147`*^9, 3.6125388671760097`*^9, 
   3.612544148830469*^9, 3.6126212528945365`*^9, 3.612621905898136*^9, 
   3.6126227686705313`*^9}]
}, Open  ]],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.5850618305344067`*^9, 3.585062306934407*^9, 3.585324491454997*^9, {
   3.586621797373226*^9, 3.586621815469226*^9}, 3.5866218612708263`*^9, 
   3.586621919817626*^9, 3.586621985883626*^9, 3.5866223526743956`*^9, 
   3.600526735731475*^9, 3.600527188739455*^9, 3.6006935474981985`*^9, 
   3.6006942914066377`*^9, 3.602087168764833*^9, {3.603110295402996*^9, 
   3.6031103287929964`*^9}, {3.603110420842996*^9, 3.603110445552996*^9}, 
   3.603110540972996*^9, 3.603808861850746*^9, 3.608651090287613*^9, 
   3.612535845894898*^9, 3.6125371547719154`*^9, 3.6125388672696104`*^9, 
   3.61254414892407*^9, 3.6126212530193367`*^9, 3.6126219060073366`*^9, 
   3.6126227686705313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borBasis", "=", 
  RowBox[{"makeBorderBasisOfI", "[", 
   RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579860863996356*^9, 3.579860870392356*^9}, {
   3.5798609805127563`*^9, 3.579860987454756*^9}, 3.612537292655608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "4", "3"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "5"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "5", "2"], " ", 
     SubscriptBox["x", "6"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "5"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "-", 
    SubsuperscriptBox["x", "5", "3"], "-", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "5", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubscriptBox["x", "6"]}], "+", 
    RowBox[{
     SubsuperscriptBox["x", "4", "2"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubscriptBox["x", "5"], " ", 
     SubscriptBox["x", "6"]}], "-", 
    RowBox[{
     SubscriptBox["x", "4"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "5"], " ", 
     SubsuperscriptBox["x", "6", "2"]}], "-", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "4", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "4"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "5", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "3"], " ", 
    SubscriptBox["x", "6"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "5", "2"], " ", 
    SubsuperscriptBox["x", "6", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "5"], " ", 
    SubsuperscriptBox["x", "6", "3"]}], ",", 
   SubsuperscriptBox["x", "6", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.5798609893423557`*^9, 3.5798609949427557`*^9}, 
   3.5798756292537265`*^9, 3.5822786160112*^9, 3.582281272267378*^9, 
   3.5822851651434736`*^9, 3.584880506969782*^9, 3.5849584824746494`*^9, 
   3.5849587679601393`*^9, 3.585062315094407*^9, 3.5853245002845964`*^9, 
   3.5866218230664263`*^9, 3.5866218681816263`*^9, 3.586621932859226*^9, 
   3.586621993371626*^9, 3.586622356059769*^9, 3.6005267405517826`*^9, 
   3.6005271923898554`*^9, 3.600693555388277*^9, 3.6006942980067034`*^9, 
   3.602087175414833*^9, 3.603111644033996*^9, 3.6038088698807464`*^9, 
   3.608651090303213*^9, 3.6125371547875156`*^9, 3.6125388672852106`*^9, 
   3.61254414893967*^9, 3.6126212666381364`*^9, 3.612621906038536*^9, 
   3.612622776548582*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find the tangent space relations and the dimension of the tangent space at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.579860989279956*^9, 3.579860991151956*^9}, {
  3.579861242873556*^9, 3.5798612947903557`*^9}, {3.585062355844407*^9, 
  3.585062359054407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aLst", ",", "allTanSpaceRelns"}], "}"}], "=", 
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis", ",", "OO", ",", "bdry", ",", "varList"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.579861578476356*^9, 3.579861628817556*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanSpaceDim", "[", 
  RowBox[{
   RowBox[{"Length", "[", "aLst", "]"}], ",", "allTanSpaceRelns"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579861707269956*^9, 3.5798617292971563`*^9}, {
  3.582278820348381*^9, 3.5822788557438736`*^9}}],

Cell[BoxData["165"], "Output",
 CellChangeTimes->{
  3.579861739733556*^9, 3.5798778815625505`*^9, 3.58227862140835*^9, 
   3.582278857023041*^9, 3.582281309395378*^9, 3.5822851894952297`*^9, 
   3.584880676947382*^9, 3.584958735293111*^9, 3.584958799378867*^9, 
   3.585062333024407*^9, 3.586621840912826*^9, 3.5866218882120256`*^9, 
   3.586621953326426*^9, 3.586622009814026*^9, 3.58662238122386*^9, 
   3.6005270220106554`*^9, 3.600527233168255*^9, 3.6005381647888393`*^9, 
   3.6006940778845024`*^9, {3.600694353317257*^9, 3.6006943614173374`*^9}, 
   3.602087200144833*^9, 3.6031116568639965`*^9, 3.6038089300917463`*^9, 
   3.6086510962156134`*^9, 3.612537162322364*^9, 3.612538873322449*^9, 
   3.6125441549145083`*^9, 3.6126217254373364`*^9, 3.612621949921336*^9, 
   3.612622867013562*^9}]
}, Open  ]],

Cell[TextData[{
 "As shown in Section 8.3 of the paper, a tangent space dimension of 165 \
implies that the ideal ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{
     RowBox[{"(", "G", ")"}], " ", "=", " ", 
     RowBox[{"(", "borBasis", ")"}]}]}], TraditionalForm]]],
 " is generic. "
}], "Text",
 CellChangeTimes->{{3.6006951864854393`*^9, 3.600695204895439*^9}, {
  3.6038089387817464`*^9, 3.6038090834517465`*^9}, {3.6125373045272846`*^9, 
  3.6125373170853653`*^9}, {3.6126219322153363`*^9, 3.6126219534625363`*^9}, {
  3.6126228725515976`*^9, 3.612622877465629*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1050, 942},
WindowMargins->{{20, Automatic}, {-82, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 514, 10, 101, "Title"],
Cell[1096, 34, 580, 12, 106, "Text"],
Cell[1679, 48, 282, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[1986, 58, 984, 27, 79, "Subsection"],
Cell[2973, 87, 1224, 24, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4234, 116, 593, 9, 49, "Subsection"],
Cell[CellGroupData[{
Cell[4852, 129, 944, 16, 31, "Input"],
Cell[5799, 147, 2772, 64, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8608, 216, 157, 3, 31, "Input"],
Cell[8768, 221, 1225, 17, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10030, 243, 186, 4, 31, "Input"],
Cell[10219, 249, 8595, 269, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18851, 523, 159, 3, 31, "Input"],
Cell[19013, 528, 627, 9, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19689, 543, 176, 3, 49, "Subsection"],
Cell[CellGroupData[{
Cell[19890, 550, 304, 6, 31, "Input"],
Cell[20197, 558, 3233, 93, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23467, 656, 888, 14, 31, "Input"],
Cell[24358, 672, 2113, 55, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26508, 732, 210, 4, 31, "Input"],
Cell[26721, 738, 1237, 18, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27995, 761, 255, 5, 31, "Input"],
Cell[28253, 768, 1578, 40, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29868, 813, 846, 14, 31, "Input"],
Cell[30717, 829, 1737, 40, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32491, 874, 234, 4, 31, "Input"],
Cell[32728, 880, 596, 8, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33373, 894, 612, 14, 79, "Subsection"],
Cell[33988, 910, 508, 8, 49, "Text"],
Cell[CellGroupData[{
Cell[34521, 922, 499, 8, 31, "Input"],
Cell[35023, 932, 11109, 341, 176, "Output"]
}, Open  ]],
Cell[46147, 1276, 364, 7, 49, "Text"],
Cell[46514, 1285, 11143, 334, 156, "Input"],
Cell[CellGroupData[{
Cell[57682, 1623, 153, 3, 31, "Input"],
Cell[57838, 1628, 1582, 22, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59457, 1655, 259, 4, 31, "Input"],
Cell[59719, 1661, 853, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60609, 1678, 418, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[61052, 1689, 416, 6, 23, "Print"],
Cell[61471, 1697, 644, 12, 23, "Print"],
Cell[62118, 1711, 417, 6, 23, "Print"]
}, Open  ]],
Cell[62550, 1720, 734, 11, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63321, 1736, 279, 5, 31, "Input"],
Cell[63603, 1743, 17863, 560, 256, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81515, 2309, 358, 9, 49, "Subsection"],
Cell[81876, 2320, 310, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[82211, 2332, 261, 6, 31, "Input"],
Cell[82475, 2340, 799, 12, 31, "Output"]
}, Open  ]],
Cell[83289, 2355, 588, 14, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plausible_shapes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     46509,       1430]
NotebookOptionsPosition[     42540,       1280]
NotebookOutlinePosition[     42882,       1295]
CellTagsIndexPosition[     42839,       1292]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Plausible Shapes", "Title",
 CellChangeTimes->{{3.6096867487322135`*^9, 3.609686766235526*^9}, {
  3.613056079973848*^9, 3.6130560824698*^9}}],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.662392320706808*^9, 3.6623923321669226`*^9}}],

Cell["\<\
This notebook contains the computations justifying the plausible shapes \
reported in equation (1) of the introduction to the paper, as well as the \
non-example reported in the last paragraph of section 10.3.  We use the \
function genericityIsPlausible, which is coded in the last portion of the \
notebook of utility functions.\
\>", "Text",
 CellChangeTimes->{{3.613056086026531*^9, 3.61305615837794*^9}, {
  3.613056211775713*^9, 3.613056214770856*^9}, {3.6130562530213203`*^9, 
  3.6130563148741302`*^9}, {3.613056359505721*^9, 3.6130564303921213`*^9}, {
  3.6130565813841214`*^9, 3.613056625563321*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "2", ",", "2", ",", "3"}], ")"}], TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "\[LessEqual]", "n", "\[LessEqual]", "50000"}], 
   TraditionalForm]]],
 " (at least)"
}], "Section",
 CellChangeTimes->{{3.613056444354121*^9, 3.6130565066137214`*^9}, 
   3.6130566610533214`*^9, {3.6130573613512135`*^9, 3.6130573665772133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "2", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130566328329215`*^9, 3.6130566393069215`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130566398685217`*^9, 3.613056922469905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "2", ",", "2", ",", "3"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130565092969217`*^9, 3.6130565595441217`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.613056581696121*^9, 3.61305695733434*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "(n,2,2,4) is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "\[LessEqual]", "n", "\[LessEqual]", "50000"}], 
   TraditionalForm]]],
 " (at least)"
}], "Section",
 CellChangeTimes->{{3.613056651974121*^9, 3.6130566927837214`*^9}, {
  3.613057368371214*^9, 3.6130573717720137`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130568706334305`*^9, 3.6130568788074636`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130568796810246`*^9, 3.6130569573655386`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "2", ",", "2", ",", "4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.609687060968215*^9, 3.6096871006080694`*^9}, {
  3.6096873724252167`*^9, 3.6096874057782307`*^9}, {3.6096874697230406`*^9, 
  3.609687474590272*^9}, {3.609687633914093*^9, 3.6096876635698833`*^9}, {
  3.6130567573045163`*^9, 3.613056825036677*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.6096870847739677`*^9, 3.6096871040400915`*^9}, 
   3.609687193102067*^9, {3.6096873781972537`*^9, 3.609687406776637*^9}, 
   3.6096874910795774`*^9, {3.6096876425409484`*^9, 3.609687664755491*^9}, 
   3.613056812838024*^9, 3.613056855158925*^9, 3.6130569871914005`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "3", ",", "3", ",", "4"}], ")"}], TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "\[LessEqual]", "n", "\[LessEqual]", "17"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.613056961624148*^9, 3.613056996192197*^9}, {
  3.6130573739248133`*^9, 3.613057381241214*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "3", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130570060665536`*^9, 3.6130570160189066`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.613057019310359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "3", ",", "3", ",", "18"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130570206674986`*^9, 3.613057028342354*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.613057029075521*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "3", ",", "3", ",", "4"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "17"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613057030417061*^9, 3.6130570557352495`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.6130570569364347`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "3", ",", "3", ",", "5"}], ")"}], TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "\[LessEqual]", "n", "\[LessEqual]", "25"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.613057073456622*^9, 3.613057093486766*^9}, {
  3.613057131846674*^9, 3.6130571444981117`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "3", ",", "3", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130571468380814`*^9, 3.6130571540919886`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.613057157789141*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"4", ",", "3", ",", "3", ",", "26"}], "]"}]], "Input",
 CellChangeTimes->{{3.613057159146324*^9, 3.6130571683190064`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130571697385883`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "3", ",", "3", ",", "5"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "25"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613057171984959*^9, 3.613057193528283*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.613057194604669*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "4", ",", "2", ",", "6"}], ")"}], TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"16", "\[LessEqual]", "n", "\[LessEqual]", "50000"}], 
   TraditionalForm]]],
 " (at least)"
}], "Section",
 CellChangeTimes->{{3.61305721174885*^9, 3.6130572543051043`*^9}, {
  3.6130573864672136`*^9, 3.6130573938460135`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"15", ",", "4", ",", "2", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130572566138744`*^9, 3.613057266051753*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130572675337343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "4", ",", "2", ",", "6"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "16", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613057269811305*^9, 3.613057299482125*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.6130573560628138`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "4", ",", "3", ",", "6"}], ")"}], TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"8", "\[LessEqual]", "n", "\[LessEqual]", "120"}], 
   TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.613057303366475*^9, 3.6130573364536505`*^9}, 
   3.613057436106414*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"7", ",", "4", ",", "3", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130574394916134`*^9, 3.6130574463088136`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130574474944134`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"121", ",", "4", ",", "3", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130574493664136`*^9, 3.6130574578996134`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130574590696135`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"n", ",", "4", ",", "3", ",", "6"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "8", ",", "120"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130574633596134`*^9, 3.6130574907688136`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.613057492204014*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"50", ",", "\[Kappa]", ",", "4", ",", "6"}], ")"}], 
   TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"7", "\[LessEqual]", "k", "\[LessEqual]", "22"}], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6130575059788136`*^9, 3.6130575475372133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"50", ",", "6", ",", "4", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130575490504136`*^9, 3.6130575573028135`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130575627940135`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"50", ",", "23", ",", "4", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130575642292137`*^9, 3.6130575715456133`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130575725752134`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"50", ",", "\[Kappa]", ",", "4", ",", "6"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", ",", "7", ",", "22"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6130575751648135`*^9, 3.6130576048048134`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{3.613057607394414*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"50", ",", "\[Kappa]", ",", "4", ",", "8"}], ")"}], 
   TraditionalForm]]],
 " is plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"6", "\[LessEqual]", "\[Kappa]", "\[LessEqual]", "14"}], 
   TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.613057631761614*^9, 3.613057676299614*^9}, 
   3.6130577264536133`*^9, 3.6130577970277977`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"50", ",", "5", ",", "4", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.613057729183614*^9, 3.6130577380288134`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.613057739011614*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"50", ",", "15", ",", "4", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130577400568137`*^9, 3.6130577469052134`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{3.6130577477944136`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"genericityIsPlausible", "[", 
     RowBox[{"50", ",", "\[Kappa]", ",", "4", ",", "8"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", ",", "6", ",", "14"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6130577505712137`*^9, 3.6130577790099134`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.613057773612348*^9, 3.6130577797275085`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "3", ",", "10", ",", "11"}], ")"}], TraditionalForm]]],
 " is NOT plausible for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"4", "\[LessEqual]", "n", "\[LessEqual]", "50000"}], 
   TraditionalForm]]],
 " (at least)"
}], "Section",
 CellChangeTimes->{{3.6130578034549565`*^9, 3.6130578100069146`*^9}, {
  3.6130578556054225`*^9, 3.613057883700842*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"genericityIsPlausible", "[", 
      RowBox[{"n", ",", "3", ",", "10", ",", "11"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "4", ",", "50000"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6130578870236206`*^9, 3.6130579330589256`*^9}}],

Cell[BoxData[
 RowBox[{"{", "False", "}"}]], "Output",
 CellChangeTimes->{3.613058000606493*^9}]
}, Open  ]],

Cell[TextData[{
 "The reason for this failure is that there are too few tangent space \
relations.  As shown in section 10.3, the size of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "s"], TraditionalForm]]],
 ", the set of indeterminates ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]], TraditionalForm]]],
 " that can appear in the tangent space relations of degree ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]]],
 ", grows with dominant term ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", 
     SuperscriptBox["n", 
      RowBox[{
       RowBox[{"2", "r"}], "-", "1"}]], ")"}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["n", "19"], ")"}]}], TraditionalForm]]],
 ", whereas the number of tangent space relations of degree ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]]],
 " grows with dominant term ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"O", "(", 
     SuperscriptBox["n", 
      RowBox[{"r", "+", "1"}]], ")"}], "=", 
    RowBox[{"O", "(", 
     SuperscriptBox["n", "11"], ")"}]}], TraditionalForm]]],
 ".  "
}], "Text",
 CellChangeTimes->{{3.6130582309244905`*^9, 3.6130582498316903`*^9}, {
  3.6130583231360903`*^9, 3.6130586055906906`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"hasEnoughRelns", "[", 
     RowBox[{"n", ",", "3", ",", "10", ",", "11"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613058039107046*^9, 3.6130580645972905`*^9}, {
  3.6130581680408907`*^9, 3.6130582020644903`*^9}}],

Cell[BoxData[
 RowBox[{"{", "False", "}"}]], "Output",
 CellChangeTimes->{{3.613058049278181*^9, 3.6130580651744905`*^9}, 
   3.6130581685556903`*^9, 3.6130582677248907`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"thetaEfficiencyIsLikely", "[", 
     RowBox[{"n", ",", "3", ",", "10", ",", "11"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "50000"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6130582180856905`*^9, 3.6130582221416903`*^9}, {
  3.6130582960076904`*^9, 3.6130582966004906`*^9}}],

Cell[BoxData[
 RowBox[{"{", "True", "}"}]], "Output",
 CellChangeTimes->{{3.6130582871624904`*^9, 3.6130583075984907`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "On the other hand, there are plausible shapes with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"r", "=", "10"}], ",", " ", 
    RowBox[{"s", "=", "11"}]}], TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.6130587741642904`*^9, 3.61305884770457*^9}, {
  3.6130594167615824`*^9, 3.6130594224868193`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "resultIsTrue", "]"}]], "Input",
 CellChangeTimes->{{3.6130592505357122`*^9, 3.6130592543733363`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resultIsTrue", "[", "threeTuple_", "]"}], ":=", 
   RowBox[{
    RowBox[{"threeTuple", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "==", "True"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.613059102193361*^9, 3.6130591417250147`*^9}, {
  3.6130592325175962`*^9, 3.6130592342648077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "\[Kappa]", ",", 
         RowBox[{"genericityIsPlausible", "[", 
          RowBox[{"n", ",", "\[Kappa]", ",", "10", ",", "11"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "45", ",", "65"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Kappa]", ",", "10", ",", "40"}], "}"}]}], "]"}], ",", 
     "1"}], "]"}], ",", "resultIsTrue"}], "]"}]], "Input",
 CellChangeTimes->{{3.61305885314911*^9, 3.6130589707449245`*^9}, {
  3.6130590188253574`*^9, 3.613059028716011*^9}, {3.6130591474970512`*^9, 
  3.6130591669815764`*^9}, {3.613059310634102*^9, 3.613059310930504*^9}, {
  3.61305936961808*^9, 3.613059370351285*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"45", ",", "22", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "23", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "23", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "23", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "23", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "24", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "25", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "26", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "27", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "28", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "29", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64", ",", "40", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "30", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "31", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "32", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "33", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "34", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "35", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "36", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "37", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "38", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "39", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65", ",", "40", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6130589726013727`*^9, 3.613059029730037*^9, 3.6130591682295847`*^9, {
   3.6130592383208337`*^9, 3.6130592609097786`*^9}, 3.61305931186651*^9, 
   3.613059373627306*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{853, 817},
WindowMargins->{{Automatic, 465}, {18, Automatic}},
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 148, 2, 101, "Title"],
Cell[730, 26, 580, 12, 106, "Text"],
Cell[1313, 40, 620, 10, 68, "Text"],
Cell[CellGroupData[{
Cell[1958, 54, 447, 13, 70, "Section"],
Cell[CellGroupData[{
Cell[2430, 71, 187, 3, 31, "Input"],
Cell[2620, 76, 98, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2755, 82, 356, 8, 31, "Input"],
Cell[3114, 92, 116, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3279, 100, 310, 9, 70, "Section"],
Cell[CellGroupData[{
Cell[3614, 113, 187, 3, 31, "Input"],
Cell[3804, 118, 100, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3941, 124, 557, 11, 31, "Input"],
Cell[4501, 137, 345, 5, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4895, 148, 395, 11, 70, "Section"],
Cell[CellGroupData[{
Cell[5315, 163, 187, 3, 31, "Input"],
Cell[5505, 168, 74, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5616, 174, 186, 3, 31, "Input"],
Cell[5805, 179, 74, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5916, 185, 351, 8, 31, "Input"],
Cell[6270, 195, 97, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6416, 203, 395, 11, 70, "Section"],
Cell[CellGroupData[{
Cell[6836, 218, 187, 3, 31, "Input"],
Cell[7026, 223, 74, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7137, 229, 186, 3, 31, "Input"],
Cell[7326, 234, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7439, 240, 349, 8, 31, "Input"],
Cell[7791, 250, 95, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7935, 258, 422, 13, 70, "Section"],
Cell[CellGroupData[{
Cell[8382, 275, 186, 3, 31, "Input"],
Cell[8571, 280, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8684, 286, 353, 8, 31, "Input"],
Cell[9040, 296, 97, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9186, 304, 377, 12, 70, "Section"],
Cell[CellGroupData[{
Cell[9588, 320, 187, 3, 31, "Input"],
Cell[9778, 325, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9891, 331, 189, 3, 31, "Input"],
Cell[10083, 336, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10196, 342, 354, 8, 31, "Input"],
Cell[10553, 352, 95, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10697, 360, 360, 11, 70, "Section"],
Cell[CellGroupData[{
Cell[11082, 375, 188, 3, 31, "Input"],
Cell[11273, 380, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11386, 386, 189, 3, 31, "Input"],
Cell[11578, 391, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11691, 397, 371, 9, 31, "Input"],
Cell[12065, 408, 95, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12209, 416, 419, 13, 70, "Section"],
Cell[CellGroupData[{
Cell[12653, 433, 186, 3, 31, "Input"],
Cell[12842, 438, 74, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12953, 444, 189, 3, 31, "Input"],
Cell[13145, 449, 76, 1, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13258, 455, 371, 9, 31, "Input"],
Cell[13632, 466, 121, 2, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13802, 474, 428, 13, 70, "Section"],
Cell[CellGroupData[{
Cell[14255, 491, 400, 9, 52, "Input"],
Cell[14658, 502, 96, 2, 31, "Output"]
}, Open  ]],
Cell[14769, 507, 1256, 40, 100, "Text"],
Cell[CellGroupData[{
Cell[16050, 551, 402, 9, 31, "Input"],
Cell[16455, 562, 174, 3, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16666, 570, 413, 9, 31, "Input"],
Cell[17082, 581, 123, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17242, 588, 345, 10, 49, "Subsection"],
Cell[17590, 600, 139, 2, 31, "Input"],
Cell[17732, 604, 332, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[18089, 616, 839, 20, 52, "Input"],
Cell[18931, 638, 23557, 636, 1272, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/utility_functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    265177,       6328]
NotebookOptionsPosition[    253246,       5932]
NotebookOutlinePosition[    253837,       5954]
CellTagsIndexPosition[    253794,       5951]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Utility Functions", "Title",
 CellChangeTimes->{{3.5563845653468513`*^9, 3.556384579276451*^9}, {
  3.575217092782901*^9, 3.5752171385379944`*^9}, {3.576252715968718*^9, 
  3.576252734875918*^9}, {3.577206667991659*^9, 3.5772066890049934`*^9}, {
  3.57754444302667*^9, 3.57754444472707*^9}, {3.5775476766748734`*^9, 
  3.5775476769712906`*^9}, {3.5775478645253105`*^9, 3.5775478793773675`*^9}, {
  3.5779769390055494`*^9, 3.5779769674599495`*^9}, {3.578151660754756*^9, 
  3.5781516977423563`*^9}, {3.578761282717867*^9, 3.578761285042267*^9}, {
  3.578928002065257*^9, 3.5789280069012566`*^9}, {3.5790217922888002`*^9, 
  3.57902180632889*^9}, {3.5796021763932953`*^9, 3.5796021882804956`*^9}, {
  3.60044891142507*^9, 3.6004489117682743`*^9}, {3.6112415308300085`*^9, 
  3.6112415552909994`*^9}},
 TextAlignment->Center],

Cell[TextData[{
 "This file accompanies the paper ",
 StyleBox["Some Elementary Components of the Hilbert Scheme of Points, ",
  FontSlant->"Italic"],
 "to appear in the ",
 StyleBox["Rocky Mountain Journal of Mathematics.",
  FontSlant->"Italic"],
 "\nAuthor: Mark Huibregtse\nAffiliation: Skidmore College .\nEmail address: \
mhuibreg@skidmore.edu ."
}], "Text",
 CellChangeTimes->{{3.615744163097662*^9, 3.615744220365262*^9}, {
  3.6157442516744623`*^9, 3.615744270113662*^9}, {3.615744315709262*^9, 
  3.6157444422267256`*^9}, {3.6623896733852987`*^9, 3.6623896889156094`*^9}}],

Cell[TextData[{
 "This notebook collects together a variety of functions for working with \
border bases and border basis schemes.  Throughout, we often refer to an \
order ideal as a \[OpenCurlyDoubleQuote]basis set\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]basis.\[CloseCurlyDoubleQuote]  This notebook should \
be evaluated before any of the other notebooks that use the functions \
provided here are evaluated.  This can be done using the ",
 StyleBox["Evaluate Notebook",
  FontWeight->"Bold"],
 " option under the",
 StyleBox[" Evaluation",
  FontWeight->"Bold"],
 " menu."
}], "Text",
 CellChangeTimes->{{3.600448748512181*^9, 3.6004488970104847`*^9}, {
  3.611241473659309*^9, 3.611241499489006*^9}, {3.61124156018943*^9, 
  3.6112416920268755`*^9}, {3.611245265842842*^9, 3.611245304469928*^9}, {
  3.612016233652211*^9, 3.6120163388525414`*^9}}],

Cell[CellGroupData[{

Cell["I. Basic utility functions", "Section",
 CellChangeTimes->{{3.541410754116166*^9, 3.541410798618499*^9}, {
  3.5594920326842647`*^9, 3.559492077705865*^9}, {3.559493393588783*^9, 
  3.5594934028085604`*^9}, {3.612105953569131*^9, 3.612105954239935*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Assign the number of variables and construct a list of the variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "i"], TraditionalForm]]],
 " and a list of \[OpenCurlyDoubleQuote]null substitutions\
\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "\[Rule]", "0"}], TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.6112417394043794`*^9, 3.6112418144720607`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "3"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6112418292765555`*^9, 3.6112419012617826`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.6112418385273824`*^9, 3.611241862114582*^9}, 
   3.611241904272582*^9, 3.6112459836392603`*^9, 3.612015663844733*^9, 
   3.6120199961113815`*^9, 3.6121036473345747`*^9, 3.612103813726241*^9, 
   3.6121138763737926`*^9, 3.6121895846838655`*^9, 3.6122786460429077`*^9, 
   3.612281210385047*^9, 3.6125346935612125`*^9, 3.612537147205867*^9, 
   3.612538031181325*^9, 3.6125388432142563`*^9, 3.61254413641279*^9, 
   3.612545528551519*^9, 3.6126207199748774`*^9, 3.6127973463932424`*^9, 
   3.612881044477481*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeNullSubLst", "[", "itemList_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"itemList", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "itemList", "]"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"nullSubs", "=", 
   RowBox[{"makeNullSubLst", "[", "varList", "]"}], " "}]}]], "Input",
 CellChangeTimes->{3.6112419453785825`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6112418385273824`*^9, 3.611241862114582*^9}, 
   3.6112419075953827`*^9, 3.611241952148982*^9, 3.6112459836704597`*^9, 
   3.612015663874734*^9, 3.6120199961425815`*^9, 3.6121036473657746`*^9, 
   3.612103813788642*^9, 3.612113876405796*^9, 3.612189584715065*^9, 
   3.6122786460829077`*^9, 3.612281210431847*^9, 3.612534693592413*^9, 
   3.6125371472526674`*^9, 3.6125380312281246`*^9, 3.6125388432922564`*^9, 
   3.6125441364439898`*^9, 3.612545528582719*^9, 3.6126207200148754`*^9, 
   3.612797346424443*^9, 3.612881044507481*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The following function returns a list of the monomials of the given degree \
deg in the variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["x", "minVar"], "..."}], 
    SubscriptBox["x", "maxVar"]}], TraditionalForm]]],
 ".  The list is in decreasing lex order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], ">", 
       SubscriptBox["x", "2"], ">"}], "..."}], ">", 
     SubscriptBox["x", "n"]}], ")"}], TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.544954456284647*^9, 3.544954514654363*^9}, {
  3.5762527951855183`*^9, 3.576252799912318*^9}, {3.6112419999626026`*^9, 
  3.611242064623774*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"allDegNMonoms", "[", 
    RowBox[{"deg_", ",", "maxVar_", ",", "minVar_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"deg", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", " ", "\[IndentingNewLine]", 
          RowBox[{"result", "=", 
           RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", ")"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"minVar", "\[Equal]", "maxVar"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"result", "=", 
                RowBox[{"{", 
                 SuperscriptBox[
                  SubscriptBox["x", "minVar"], "deg"], "}"}]}], ";"}], 
              "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"result", "=", 
                RowBox[{"Flatten", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["x", "minVar"], 
                    RowBox[{"deg", "-", "i"}]], "*", 
                    RowBox[{"allDegNMonoms", "[", 
                    RowBox[{"i", ",", "maxVar", ",", 
                    RowBox[{"minVar", "+", "1"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "deg"}], "}"}]}], "]"}], ",", 
                  "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], 
            "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.537277233090021*^9, 3.537277253872069*^9}, {
   3.5372777799028006`*^9, 3.537277783840376*^9}, {3.537277825638054*^9, 
   3.5372778366851406`*^9}, {3.537277884451683*^9, 3.537277969250186*^9}, {
   3.537278031220126*^9, 3.5372780790647945`*^9}, {3.5372781141123424`*^9, 
   3.537278276005043*^9}, 3.5375386194855075`*^9, 3.5375516009604244`*^9, 
   3.5376183670682487`*^9, {3.5426203209386897`*^9, 3.542620412295719*^9}, {
   3.5426207406951623`*^9, 3.542620751736579*^9}, {3.5823637022369614`*^9, 
   3.5823637116436415`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.5449545228960633`*^9, 3.54495453104393*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allDegNMonoms", "[", 
   RowBox[{"5", ",", "3", ",", "1"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5449545334992375`*^9, 3.544954542601077*^9}, 
   3.556819130146632*^9, {3.5797142334166756`*^9, 3.5797142425894756`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "4"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "4"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubsuperscriptBox["x", "2", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "3"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "2", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "5"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "4"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "3"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "4"]}], ",", 
   SubsuperscriptBox["x", "3", "5"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.544954542960772*^9, 3.54523799833456*^9, 3.5452381986445723`*^9, 
   3.5452415380184402`*^9, 3.5453837889764805`*^9, 3.545411488140524*^9, 
   3.5472938344384427`*^9, 3.54737191902577*^9, 3.5542180139929347`*^9, 
   3.555087975537983*^9, {3.5551556980342464`*^9, 3.5551557239168034`*^9}, 
   3.5551558766208487`*^9, 3.555253474605996*^9, 3.5554315423561726`*^9, 
   3.5555864764742537`*^9, 3.555690296471736*^9, 3.555864117502677*^9, 
   3.5559531222906947`*^9, 3.5560300099528074`*^9, 3.556119329119827*^9, 
   3.556127066998934*^9, 3.5562959030677967`*^9, 3.5563800270115757`*^9, 
   3.556385155743251*^9, 3.5569062872770324`*^9, 3.557245023921682*^9, 
   3.5573362419999332`*^9, 3.557419927188671*^9, 3.557502789735159*^9, 
   3.5575869242034197`*^9, {3.557767224813761*^9, 3.557767245031491*^9}, 
   3.5578534760529785`*^9, 3.5579311624740186`*^9, 3.557944501954489*^9, 
   3.55801525313849*^9, 3.558096201513831*^9, 3.558192153305642*^9, 
   3.5581933019006243`*^9, 3.5582825513443503`*^9, 3.5586261522914305`*^9, 
   3.558713733640912*^9, 3.558794418652233*^9, 3.5588920710796347`*^9, 
   3.558977715672911*^9, 3.5593230334433146`*^9, {3.5594921548478646`*^9, 
   3.5594921613998647`*^9}, 3.559567990457762*^9, 3.5595692359319367`*^9, 
   3.5595693706232004`*^9, 3.55958323353401*^9, 3.5596635723442965`*^9, 
   3.559753871901337*^9, 3.5599286878429303`*^9, 3.559930278394746*^9, 
   3.559930334975946*^9, 3.560013652009629*^9, 3.5601004383840375`*^9, 
   3.560183228162441*^9, 3.560270177993273*^9, 3.5602702372108727`*^9, 
   3.5602748598351655`*^9, 3.5603536518177004`*^9, 3.560357859767758*^9, 
   3.5607047464570665`*^9, 3.5608717937075996`*^9, 3.5729634910681133`*^9, 
   3.5730528834951844`*^9, 3.5746946542235746`*^9, 3.5752174252366323`*^9, 
   3.5753062278461685`*^9, 3.5753933444134607`*^9, 3.575478439749508*^9, 
   3.5755650468090715`*^9, 3.5758206177418795`*^9, 3.575911761061493*^9, 
   3.5759861743183722`*^9, 3.576077901261735*^9, 3.5762559540485334`*^9, {
   3.5763304970376*^9, 3.5763305135758724`*^9}, 3.5764085964585085`*^9, 
   3.576413763803686*^9, 3.576493904479434*^9, 3.5768538091671553`*^9, 
   3.5769462624778333`*^9, 3.577123293885111*^9, 3.5772017614319167`*^9, 
   3.577202869345024*^9, 3.5775445360026703`*^9, 3.5776291915241566`*^9, 
   3.577724409946725*^9, 3.5779769819367495`*^9, 3.5781517050275564`*^9, 
   3.5782169188935337`*^9, 3.5782393943896294`*^9, 3.5787508583032904`*^9, 
   3.5787612917658668`*^9, 3.5789280197088566`*^9, 3.578932532130662*^9, 
   3.578933543095462*^9, 3.5790218408987117`*^9, 3.5792611463955126`*^9, 
   3.579340945034348*^9, 3.579444908254987*^9, 3.5796030649712276`*^9, 
   3.5796229221050153`*^9, 3.5797077499951897`*^9, {3.5797142347894754`*^9, 
   3.5797142429794755`*^9}, 3.5798595536755724`*^9, 3.5799436735867033`*^9, 
   3.5800305192078857`*^9, 3.580117792214444*^9, 3.580118197737205*^9, 
   3.5801183483523083`*^9, 3.5807225557967896`*^9, 3.581009976283862*^9, 
   3.5810680683035173`*^9, 3.5811830750104403`*^9, 3.5814300783160777`*^9, 
   3.5822785158519473`*^9, 3.5823631119260793`*^9, 3.5823668357225547`*^9, 
   3.582371697968824*^9, 3.582391623910199*^9, 3.5824526144831047`*^9, 
   3.5824541125090666`*^9, 3.5841090825503826`*^9, 3.58411933365974*^9, 
   3.584177637233161*^9, 3.584270308776577*^9, 3.5843564945627356`*^9, 
   3.5846282147245455`*^9, 3.5846326295211906`*^9, 3.584638121313571*^9, 
   3.584697135150004*^9, 3.584868939903734*^9, {3.584880380937382*^9, 
   3.584880396740182*^9}, 3.584954828267349*^9, 3.584981433238825*^9, 
   3.5850424465097933`*^9, 3.585234654342083*^9, 3.586619653408313*^9, 
   3.5867049375869055`*^9, 3.5869604526903205`*^9, 3.587920861085328*^9, 
   3.598376252463668*^9, {3.600526577878111*^9, 3.6005266048967915`*^9}, 
   3.6012300078740945`*^9, 3.601232943582508*^9, 3.6012962773261204`*^9, 
   3.601396454285014*^9, 3.6016652910477066`*^9, 3.6017493906111317`*^9, 
   3.601749521601132*^9, 3.6020041754686127`*^9, 3.602085175469413*^9, 
   3.6030381396347647`*^9, 3.6037991749903636`*^9, 3.6038166222527466`*^9, 
   3.6039007046315937`*^9, 3.604080551214509*^9, 3.6040809456094527`*^9, 
   3.60416318773831*^9, 3.604747298776965*^9, 3.6048528517290773`*^9, 
   3.6089744359814253`*^9, 3.6095204749265647`*^9, 3.6099520522836094`*^9, 
   3.610463881870596*^9, 3.6106383002608433`*^9, 3.6107247492700906`*^9, 
   3.611241481127453*^9, 3.6112420842639217`*^9, 3.61124598368606*^9, 
   3.612015663894734*^9, 3.6120199961581817`*^9, 3.612103647381375*^9, 
   3.6121038138042417`*^9, 3.612113876417797*^9, 3.612189584730665*^9, 
   3.612278646092908*^9, 3.6122812104474473`*^9, 3.612534693608013*^9, 
   3.612537147268267*^9, 3.612538031259324*^9, 3.6125388433078566`*^9, 
   3.61254413647519*^9, 3.612545528598319*^9, 3.612620720024875*^9, 
   3.612797346440043*^9, 3.612881044517481*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function sorts a list of monomials in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "1"], ",", "...", ",", 
    SubscriptBox["x", "n"], " "}], TraditionalForm]]],
 "into decreasing lex order, degree by degree."
}], "Subsection",
 CellChangeTimes->{{3.5566393572729354`*^9, 3.556639389362958*^9}, {
  3.556819324522632*^9, 3.5568193542718325`*^9}, {3.578932197495062*^9, 
  3.578932206231062*^9}}],

Cell[TextData[{
 "This function makes use of the fact that the built-in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " function ",
 StyleBox["MonomialList",
  FontWeight->"Bold"],
 " returns the list of monomials using a monomial order that can be \
specified.  The function first adds the monomials in the list together and \
then applies ",
 StyleBox["MonomialList",
  FontWeight->"Bold"],
 " to this sum.  We use the monomial order option ",
 StyleBox["NegativeDegreeLexicographic",
  FontWeight->"Bold"],
 " to generate the list in decreasing lex order, degree-by-degree, with the \
degrees increasing.  If the input set of monomials is empty, the set {0} is \
returned. "
}], "Text",
 CellChangeTimes->{{3.5594923435142646`*^9, 3.5594924658026648`*^9}, {
  3.5789322529686623`*^9, 3.5789323247130623`*^9}, {3.578932468872662*^9, 
  3.578932477327862*^9}, {3.6112422842847357`*^9, 3.6112422862503357`*^9}, {
  3.611242334017536*^9, 3.611242400567136*^9}, {3.611242487349936*^9, 
  3.611242546895136*^9}, {3.6112425828687363`*^9, 3.6112425841791363`*^9}, {
  3.611242629590736*^9, 3.6112426372201357`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"sortInLexOrder", "[", 
    RowBox[{"monLst_", ",", "varLst_"}], "]"}], ":=", 
   RowBox[{"MonomialList", "[", 
    RowBox[{
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", "monLst"}], "]"}], ",", "varLst", ",", 
     "NegativeDegreeLexicographic"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5752191023163557`*^9, 3.5752191720171556`*^9}, {
  3.575219529847184*^9, 3.575219559315773*^9}, {3.5752195939011946`*^9, 
  3.575219596615612*^9}, {3.575219638860683*^9, 3.5752196493751507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sortInLexOrder", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["x", "2"], "2"], 
      SubscriptBox["x", "4"]}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], 
      SubscriptBox["x", "5"]}], ",", 
     SuperscriptBox[
      SubscriptBox["x", "4"], "3"], ",", 
     RowBox[{
      SubscriptBox["x", "1"], 
      RowBox[{
       SubscriptBox["x", "5"], "^", "2"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"], ",", 
     SubscriptBox["x", "5"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5594923120490646`*^9, 3.559492318757065*^9}, {
  3.5594925782786646`*^9, 3.5594925956570644`*^9}, {3.578932347910262*^9, 
  3.578932423429862*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "5"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "5", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5594923196774645`*^9, {3.559492494553465*^9, 3.5594925084218645`*^9}, 
   3.5594925999314647`*^9, 3.5595679904733615`*^9, 3.559569235963137*^9, 
   3.5595693706700006`*^9, 3.5595832405696554`*^9, 3.559663572375497*^9, 
   3.559753871916937*^9, 3.559928687874132*^9, 3.559930278425946*^9, 
   3.559930335007146*^9, 3.5600136520408287`*^9, 3.560100438415238*^9, 
   3.5601832281936407`*^9, 3.560270178008873*^9, 3.560270237242073*^9, 
   3.5602748598663654`*^9, 3.5603536518332705`*^9, 3.560357859783358*^9, 
   3.5607047464726667`*^9, 3.5608717937232*^9, 3.572963491098114*^9, 
   3.5730528835263844`*^9, 3.574694654254775*^9, 3.5752174252678323`*^9, 
   3.575306227877369*^9, 3.575393344444661*^9, 3.575478439765108*^9, 
   3.575565046840272*^9, 3.57582061777308*^9, 3.575911761092693*^9, 
   3.575986174349572*^9, 3.576077901277335*^9, 3.576255954079734*^9, {
   3.576330497053201*^9, 3.5763305136048746`*^9}, 3.5764085964741087`*^9, 
   3.5764137638348866`*^9, 3.576493904510629*^9, 3.5768538091983557`*^9, 
   3.576946262509034*^9, 3.577123293900711*^9, 3.5772017614631166`*^9, 
   3.5772028693762245`*^9, 3.57754453601827*^9, 3.577629191539757*^9, 
   3.5777244099779253`*^9, 3.577976981952349*^9, 3.578151705043156*^9, 
   3.5782169189247265`*^9, 3.5782393944052305`*^9, 3.5787508583344903`*^9, 
   3.5787612917814665`*^9, 3.578928019724457*^9, {3.578932415567462*^9, 
   3.578932424100662*^9}, 3.578932532161862*^9, 3.5789335431266623`*^9, 
   3.5790218409923124`*^9, 3.5792611464579124`*^9, 3.579340945127948*^9, 
   3.579444908348591*^9, 3.579603092458428*^9, 3.579622922136215*^9, 
   3.5797077732546406`*^9, 3.579859553737971*^9, 3.579943673664714*^9, 
   3.5800305193014283`*^9, 3.5801177922924447`*^9, 3.580118197784004*^9, 
   3.580118348399108*^9, 3.580722555905986*^9, 3.581009976408662*^9, 
   3.581068068397119*^9, 3.5811830751508403`*^9, 3.5814300784096775`*^9, 
   3.582278515976737*^9, 3.582363112035284*^9, 3.582366835800557*^9, 
   3.5823716980312243`*^9, 3.5823916239569993`*^9, 3.582452614514305*^9, 
   3.5824541125402675`*^9, 3.5841090826907835`*^9, 3.58411933370654*^9, 
   3.5841776372799234`*^9, 3.584270308838977*^9, 3.5843564946095357`*^9, 
   3.5846282148025475`*^9, 3.584632629536791*^9, 3.5846381213603706`*^9, 
   3.5846971352280035`*^9, 3.5848689399661255`*^9, {3.584880380968582*^9, 
   3.584880396755782*^9}, 3.5849548283297477`*^9, 3.5849814333168263`*^9, 
   3.585042446572131*^9, 3.585234654420067*^9, 3.586619653455113*^9, 
   3.58670493763941*^9, 3.5869604527683144`*^9, 3.5879208612413282`*^9, 
   3.5983762525260677`*^9, {3.60052657794051*^9, 3.600526604927991*^9}, 
   3.6012300079052944`*^9, 3.6012329435981083`*^9, 3.6012962773661213`*^9, 
   3.601396454445014*^9, 3.6016652911177073`*^9, 3.6017493906811323`*^9, 
   3.601749521621132*^9, 3.6020041755310125`*^9, 3.602085175527425*^9, 
   3.603038139665965*^9, 3.6037991750503635`*^9, 3.6038166222927465`*^9, 
   3.6039007047715516`*^9, 3.6040805513045096`*^9, 3.604080945639453*^9, 
   3.60416318776831*^9, 3.604747298839364*^9, 3.6048528517690783`*^9, 
   3.6089744360282245`*^9, 3.6095204749733667`*^9, 3.60995205234601*^9, 
   3.610463881932996*^9, 3.6106383003388433`*^9, 3.6107247493380976`*^9, 
   3.6112414811898537`*^9, 3.611242601697936*^9, 3.61124598370166*^9, 
   3.6120156639447346`*^9, 3.6120199961737814`*^9, 3.612103647428175*^9, 
   3.6121038138354416`*^9, 3.612113876431799*^9, 3.6121895847618656`*^9, 
   3.612278646132908*^9, 3.612281210463047*^9, 3.612534693654814*^9, 
   3.612537147283867*^9, 3.6125380312749243`*^9, 3.612538843323457*^9, 
   3.6125441364907904`*^9, 3.6125455286295195`*^9, 3.612620720054874*^9, 
   3.6127973464712434`*^9, 3.6128810445474815`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sortInLexOrder", "[", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"], ",", 
     SubscriptBox["x", "5"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5568194631910324`*^9, 3.556819624588632*^9}, {
  3.556819721620632*^9, 3.556819727845032*^9}, {3.558107398391756*^9, 
  3.558107398625759*^9}, {3.559492613082265*^9, 3.559492617075865*^9}, {
  3.5789324366898623`*^9, 3.578932445269862*^9}, {3.578932503145862*^9, 
  3.5789325198846617`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.556819617896232*^9, 3.5568196280674324`*^9}, {
   3.556819713602232*^9, 3.556819728500232*^9}, 3.5569062623324723`*^9, 
   3.556906328913699*^9, 3.5570767894193907`*^9, 3.5572450475246334`*^9, 
   3.5573362420779343`*^9, 3.557419927251071*^9, 3.5575027897975597`*^9, 
   3.5575869242658195`*^9, {3.557767224985362*^9, 3.557767245078291*^9}, 
   3.5578534761153784`*^9, 3.557931162536419*^9, 3.5579445020012894`*^9, 
   3.558015253418648*^9, 3.558096201591831*^9, 3.558107400528983*^9, 
   3.5581921533524427`*^9, {3.558193345409582*^9, 3.558193349621636*^9}, 
   3.5582825513911505`*^9, 3.558452465358877*^9, 3.5586261523538275`*^9, 
   3.558713733718912*^9, 3.558794418730233*^9, 3.5588920711420355`*^9, 
   3.5589777157353115`*^9, 3.5593230335057163`*^9, 3.559408912654296*^9, 
   3.559410734852724*^9, 3.5594925146774645`*^9, 3.5594926183394647`*^9, 
   3.559567990535761*^9, 3.559569235978737*^9, 3.5595693707012005`*^9, 
   3.559583240585255*^9, 3.5596635724222965`*^9, 3.559753871994937*^9, 
   3.5599286879209356`*^9, 3.559930278441546*^9, 3.5599303350383463`*^9, 
   3.560013652118829*^9, 3.5601004384776382`*^9, 3.560183228224841*^9, 
   3.560270178071273*^9, 3.5602702372576733`*^9, 3.560274859897566*^9, 
   3.5603536521135306`*^9, 3.560357859814558*^9, 3.560704746503867*^9, 
   3.5608717937387996`*^9, 3.5729634911581154`*^9, 3.573052883588784*^9, 
   3.5746946544419746`*^9, 3.5752174252834325`*^9, 3.5753062279553695`*^9, 
   3.5753933445226607`*^9, 3.5754784398119087`*^9, 3.575565046918273*^9, 
   3.5758206178978796`*^9, 3.5759117611550927`*^9, 3.575986174411973*^9, 
   3.576077901339736*^9, 3.576255954157734*^9, {3.5763304971156063`*^9, 
   3.5763305136248765`*^9}, 3.5764085965521083`*^9, 3.576413763866087*^9, 
   3.576493904573019*^9, 3.5768538092139554`*^9, 3.576946262587037*^9, 
   3.5771232939163113`*^9, 3.577201761478717*^9, 3.577202869407425*^9, 
   3.57754453609627*^9, 3.577629191633357*^9, 3.5777244100559254`*^9, 
   3.577976982045949*^9, 3.578151705121156*^9, 3.5782169191898613`*^9, 
   3.578239394436434*^9, 3.5787508583500905`*^9, 3.578761291812667*^9, 
   3.578928019740057*^9, {3.578932441167062*^9, 3.578932446502262*^9}, {
   3.578932498138262*^9, 3.578932532193062*^9}, 3.578933543142262*^9, 
   3.5790218410235124`*^9, 3.5792611464891124`*^9, 3.579340945159148*^9, 
   3.579444908379792*^9, 3.5796030964832277`*^9, 3.5796229221518154`*^9, 
   3.57970778420577*^9, 3.5798595537535706`*^9, 3.5799436736959176`*^9, 
   3.5800305193170185`*^9, 3.580117792323645*^9, 3.5801181977996035`*^9, 
   3.580118348414707*^9, 3.5807225559371843`*^9, 3.581009976424262*^9, 
   3.58106806842832*^9, 3.5811830751664405`*^9, 3.5814300784252777`*^9, 
   3.582278516007934*^9, 3.5823631120664854`*^9, 3.582366835816158*^9, 
   3.5823716980624237`*^9, 3.582391623972599*^9, 3.582452614529905*^9, 
   3.5824541125558677`*^9, 3.584109082721984*^9, 3.5841193337221403`*^9, 
   3.5841776372955112`*^9, 3.584270308854577*^9, 3.5843564946407356`*^9, 
   3.5846282148181477`*^9, 3.5846326295523906`*^9, 3.584638121375971*^9, 
   3.5846971352280035`*^9, 3.584868939997321*^9, {3.5848803809841824`*^9, 
   3.5848803967713823`*^9}, 3.5849548283453474`*^9, 3.584981433332427*^9, 
   3.585042446587715*^9, 3.5852346544356637`*^9, 3.586619653470713*^9, 
   3.5867049376544113`*^9, 3.586960452783913*^9, 3.5879208612569284`*^9, 
   3.5983762525260677`*^9, {3.6005265779561095`*^9, 3.60052660494359*^9}, 
   3.6012300079052944`*^9, 3.6012329436137085`*^9, 3.601296277396122*^9, 
   3.6013964544950137`*^9, 3.601665291147708*^9, 3.601749390701132*^9, 
   3.601749521631132*^9, 3.6020041755466127`*^9, 3.602085175540427*^9, 
   3.603038139681565*^9, 3.603799175060364*^9, 3.603816622302747*^9, 
   3.6039007048315334`*^9, 3.60408055132451*^9, 3.604080945649453*^9, 
   3.6041631877783103`*^9, 3.6047472988549643`*^9, 3.604852851779078*^9, 
   3.608974436043824*^9, 3.609520474988967*^9, 3.6099520523616104`*^9, 
   3.610463881948596*^9, 3.6106383003388433`*^9, 3.6107247493620996`*^9, 
   3.611241481236655*^9, 3.6112426502929363`*^9, 3.61124598371726*^9, 
   3.612015663974735*^9, 3.6120199961893816`*^9, 3.612103647443775*^9, 
   3.612103813851042*^9, 3.6121138764438*^9, 3.6121895847618656`*^9, 
   3.612278646142908*^9, 3.612281210478647*^9, 3.612534693670414*^9, 
   3.612537147299467*^9, 3.6125380312749243`*^9, 3.612538843339057*^9, 
   3.6125441365063906`*^9, 3.6125455286451197`*^9, 3.6126207200648737`*^9, 
   3.6127973464868436`*^9, 3.612881044557482*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function coeffOfTerm extracts the (scalar) coefficient of a given \
monomial in a given polynomial.   \
\>", "Subsection",
 CellChangeTimes->{{3.541418469685729*^9, 3.541418504280365*^9}, {
  3.611242668420136*^9, 3.611242752628936*^9}}],

Cell[TextData[{
 "Here is an example of ",
 StyleBox["Mathematica\[CloseCurlyQuote]",
  FontSlant->"Italic"],
 "s built-in ",
 StyleBox["Coefficient",
  FontWeight->"Bold"],
 " function in action:"
}], "Text",
 CellChangeTimes->{{3.5414185056710253`*^9, 3.5414185478908563`*^9}, {
  3.6112427600857363`*^9, 3.611242762893736*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "-", " ", 
    SubsuperscriptBox["x", "2", "3"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "-", "7"}], ")"}], "^", "2"}], "+", 
    RowBox[{"8", "  ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "1"], 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{"2", 
     SubscriptBox["x", "2"], 
     SuperscriptBox[
      SubscriptBox["x", "3"], "2"]}]}], ",", 
   SubscriptBox["x", "3"]}], "]"}]], "Input",
 CellChangeTimes->{{3.5414178121403685`*^9, 3.541417822218622*^9}, {
  3.541417882735073*^9, 3.541417910532481*^9}, {3.5414179510957603`*^9, 
  3.541417969892996*^9}, {3.5414180057843103`*^9, 3.541418009159375*^9}, {
  3.5414185559691877`*^9, 3.541418584829302*^9}, {3.5414186337362814`*^9, 
  3.54141867643968*^9}, {3.5414192401506824`*^9, 3.541419247947707*^9}, {
  3.5414192893235016`*^9, 3.5414192905422754`*^9}, {3.5755650846237316`*^9, 
  3.5755651070722756`*^9}}],

Cell[BoxData[
 RowBox[{"8", "+", 
  RowBox[{"3", " ", 
   SubscriptBox["x", "1"]}]}]], "Output",
 CellChangeTimes->{
  3.5414178228592553`*^9, {3.541417885250746*^9, 3.541417912938778*^9}, {
   3.541417953595808*^9, 3.5414179787837915`*^9}, {3.5414180111437883`*^9, 
   3.54141802636283*^9}, 3.5414180775981894`*^9, 3.5414185873606167`*^9, {
   3.5414186472051177`*^9, 3.5414186791896973`*^9}, 3.541419252463419*^9, 
   3.541437107107018*^9, 3.541522512106018*^9, 3.5426213394187403`*^9, 
   3.5426215427578316`*^9, 3.543231096818288*^9, 3.5449577725866094`*^9, 
   3.545237998849612*^9, 3.5452381988844137`*^9, 3.5452415381747*^9, 
   3.545383789267974*^9, 3.5454114884061503`*^9, 3.5542180207945347`*^9, 
   3.5550879798748384`*^9, {3.5551556982682657`*^9, 3.555155724197627*^9}, 
   3.555155876823655*^9, 3.555253474824396*^9, 3.555431550437024*^9, 
   3.5555864768010454`*^9, 3.555690296705738*^9, 3.555864117767914*^9, 
   3.555953122555895*^9, 3.5560300101868086`*^9, 3.556119329385025*^9, 
   3.556127067342574*^9, 3.5562959033485966`*^9, 3.556380027292376*^9, 
   3.5568207376643324`*^9, 3.556906453371297*^9, 3.557076835517686*^9, 
   3.5572476146818423`*^9, 3.557336242374338*^9, 3.5574199275942707`*^9, 
   3.5575027900939655`*^9, 3.5575869245466194`*^9, {3.557767225281764*^9, 
   3.5577672453122926`*^9}, 3.5578534763961782`*^9, 3.5579311628328185`*^9, 
   3.557944502266489*^9, 3.5580152537766266`*^9, 3.558096253680231*^9, 
   3.5581921536332426`*^9, 3.558202163530751*^9, 3.5582826087835503`*^9, 
   3.558285664284997*^9, 3.5584524432983084`*^9, 3.558452481416891*^9, 
   3.5584525444893084`*^9, 3.5586261526658134`*^9, 3.5586262245317883`*^9, 
   3.5587137580864153`*^9, 3.558794432863924*^9, 3.5588920893474684`*^9, 
   3.558977728246592*^9, 3.559323046469732*^9, 3.559409032977096*^9, 
   3.5594110576439238`*^9, 3.559497346636722*^9, 3.559584813933615*^9, 
   3.5596635729370966`*^9, 3.559753897516537*^9, 3.5599286882797585`*^9, 
   3.559930278815946*^9, 3.559930335927546*^9, 3.559930458091146*^9, 
   3.560013652555629*^9, 3.5601004388832407`*^9, 3.5601832286304407`*^9, 
   3.5602701783988733`*^9, 3.560270237663273*^9, 3.560353652502781*^9, 
   3.560357860188958*^9, 3.5607048247227683`*^9, 3.5608717940663996`*^9, 
   3.572963513278558*^9, 3.5730529048827844`*^9, 3.5746947432527747`*^9, 
   3.575217600612956*^9, 3.575306368153468*^9, 3.5753933925706606`*^9, 
   3.5754784810429726`*^9, 3.57556510780548*^9, 3.575565233916689*^9, 
   3.5758206696274796`*^9, 3.575911776739493*^9, 3.57598618960647*^9, 
   3.576077912805809*^9, 3.576330513944902*^9, 3.5763306762057858`*^9, 
   3.576408612729308*^9, 3.5764137816815157`*^9, 3.576413873597548*^9, 
   3.5764939310731716`*^9, 3.5768538304299555`*^9, 3.576947239403418*^9, 
   3.5771242868318315`*^9, 3.577201792538516*^9, 3.577202883775117*^9, 
   3.5772049900341496`*^9, 3.57754524570907*^9, 3.5776293147493467`*^9, 
   3.5777244344387255`*^9, 3.577977616187414*^9, 3.577977799456672*^9, 
   3.5781518515739565`*^9, 3.578216945017169*^9, 3.5782227096260567`*^9, 
   3.578239408384175*^9, 3.5787508990037255`*^9, 3.5787615433002667`*^9, 
   3.578928059052057*^9, 3.578933543220262*^9, 3.5790218410859127`*^9, 
   3.5792611465671124`*^9, 3.579340945221548*^9, 3.579444908442195*^9, 
   3.579603100929228*^9, 3.579622922167415*^9, 3.579707873609197*^9, 
   3.5798595537847695`*^9, 3.5799436737115197`*^9, 3.580030519332609*^9, 
   3.580117792339245*^9, 3.5801181978152037`*^9, 3.580118348430307*^9, 
   3.5807225559527836`*^9, 3.581009976455462*^9, 3.58106806844392*^9, 
   3.5811830751976404`*^9, 3.581430078440878*^9, 3.5822785160391316`*^9, 
   3.582363112082086*^9, 3.5823668358473587`*^9, 3.582371698078024*^9, 
   3.5823916240037994`*^9, 3.5824526145455046`*^9, 3.5824541125714684`*^9, 
   3.5841090827531843`*^9, 3.5841193337377405`*^9, 3.584177637326686*^9, 
   3.5842703088701773`*^9, 3.584356494656336*^9, 3.584628214849348*^9, 
   3.5846326295679903`*^9, 3.584638121391571*^9, 3.5846971352436037`*^9, 
   3.584868940044114*^9, {3.584880380999782*^9, 3.5848803967713823`*^9}, 
   3.5849548283609467`*^9, 3.5849814333792276`*^9, 3.5850424466032996`*^9, 
   3.585234654466857*^9, 3.586619653486313*^9, 3.5867049376744127`*^9, 
   3.586960452799512*^9, 3.5879208612725286`*^9, 3.598376252541668*^9, {
   3.6005265779873085`*^9, 3.6005266049591904`*^9}, 3.6012300079208946`*^9, 
   3.6012329436293087`*^9, 3.6012962774161224`*^9, 3.601396454535014*^9, 
   3.601665291167708*^9, 3.601749390711132*^9, 3.6017495216411324`*^9, 
   3.6020041755466127`*^9, 3.6020851755534296`*^9, 3.6030381396971645`*^9, 
   3.6037991750803633`*^9, 3.6038166223227463`*^9, 3.603900704871522*^9, 
   3.6040805513745103`*^9, 3.6040809456594534`*^9, 3.6041631877983103`*^9, 
   3.6047472988705635`*^9, 3.6048528517990785`*^9, 3.608974436059424*^9, 
   3.609520475004568*^9, 3.6099520523772106`*^9, 3.610463881964196*^9, 
   3.6106383003700433`*^9, 3.610724749386102*^9, 3.6112414812678556`*^9, 
   3.611242768150936*^9, 3.61124598371726*^9, 3.612015664004735*^9, 
   3.612019996204982*^9, 3.6121036474593754`*^9, 3.612103813866642*^9, 
   3.6121138764528008`*^9, 3.612189584777466*^9, 3.612278646162908*^9, 
   3.6122812104942474`*^9, 3.612534693686014*^9, 3.6125371473150673`*^9, 
   3.612538031290524*^9, 3.612538843354657*^9, 3.6125441365219903`*^9, 
   3.61254552866072*^9, 3.6126207200848727`*^9, 3.612797346502444*^9, 
   3.6128810445674815`*^9}]
}, Open  ]],

Cell[TextData[{
 "In the sequel, we want to be able to extract the coefficient of the desired \
monomial (in the example, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "3"], TraditionalForm]]],
 ") only, and not have the \[OpenCurlyDoubleQuote]variable coefficients\
\[CloseCurlyDoubleQuote] such as 3 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "1"], " "}], TraditionalForm]]],
 "included.  To achieve this behavior, we can  use the following function \
that returns the output of ",
 StyleBox["Coefficient",
  FontWeight->"Bold"],
 " after substituting 0 into each of the variables; it also handles the \
special case of the monomial 1.  "
}], "Text",
 CellChangeTimes->{{3.541418602064118*^9, 3.5414189560671034`*^9}, {
   3.5754798648438487`*^9, 3.575479888587201*^9}, {3.5763305522698526`*^9, 
   3.5763305652032475`*^9}, {3.5796029662076283`*^9, 
   3.5796029846156282`*^9}, {3.579603130631628*^9, 3.579603174545628*^9}, 
   3.5797079121567974`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffOfTerm", "[", 
   RowBox[{"poly_", ",", "mon_", ",", "varList_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"result", ",", "nullSubs"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nullSubs", "=", 
       RowBox[{"makeNullSubLst", "[", "varList", "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mon", "/.", "nullSubs"}], ")"}], "\[Equal]", "0"}], ",", 
        RowBox[{"result", "=", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"poly", ",", "mon"}], "]"}], "/.", "nullSubs"}]}], ",", 
        RowBox[{"result", "=", 
         RowBox[{"poly", "/.", "nullSubs"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.57556667579423*^9, 3.57556669276703*^9}, {
  3.57556673859103*^9, 3.575566875079735*^9}, {3.5797079183655972`*^9, 
  3.579707921157997*^9}, {3.5797079845095973`*^9, 3.5797080351939974`*^9}}],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.611242964274136*^9, 3.611242972510936*^9}}],

Cell[CellGroupData[{

Cell[BoxData["varList"], "Input",
 CellChangeTimes->{{3.579707936804797*^9, 3.5797079380839972`*^9}, {
  3.5797081119147973`*^9, 3.579708114270397*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5797079387391973`*^9, {3.579708095706397*^9, 3.5797081148943973`*^9}, 
   3.5798595538159685`*^9, 3.5799436737271214`*^9, 3.58003051936379*^9, 
   3.580117792354845*^9, 3.580118197846403*^9, 3.5801183484615064`*^9, 
   3.580722555983982*^9, 3.581009976486662*^9, 3.5810680684751205`*^9, 
   3.5811830752288404`*^9, 3.5814300784720774`*^9, 3.5822785160547304`*^9, 
   3.582363112113288*^9, 3.58236683587856*^9, 3.5823716981092243`*^9, 
   3.582391624034999*^9, 3.582452614561105*^9, 3.5824541125870686`*^9, 
   3.584109082768784*^9, 3.584119333768941*^9, 3.5841776373422737`*^9, 
   3.584270308901377*^9, 3.584356494671936*^9, 3.5846282148649487`*^9, 
   3.5846326295835905`*^9, 3.5846381214227705`*^9, 3.584697135274803*^9, 
   3.5848689400753098`*^9, {3.5848803810153823`*^9, 3.5848803967869825`*^9}, 
   3.584954828376547*^9, 3.584981433394828*^9, 3.585042446634468*^9, 
   3.5852346544824543`*^9, 3.586619653501913*^9, 3.5867049376869135`*^9, 
   3.5869604528151107`*^9, 3.5879208612881284`*^9, 3.598376252557268*^9, {
   3.6005265780029087`*^9, 3.60052660497479*^9}, 3.6012300079364944`*^9, 
   3.601232943644909*^9, 3.601296277436123*^9, 3.6013964545550137`*^9, 
   3.6016652911877084`*^9, 3.601749390731132*^9, 3.601749521661132*^9, 
   3.602004175562213*^9, 3.602085175568433*^9, 3.603038139728365*^9, 
   3.6037991751003637`*^9, 3.6038166223427467`*^9, 3.603900704901513*^9, 
   3.604080551424511*^9, 3.6040809456694536`*^9, 3.6041631878183107`*^9, 
   3.604747298886163*^9, 3.6048528518290787`*^9, 3.608974436090624*^9, 
   3.609520475035769*^9, 3.609952052408411*^9, 3.6104638819797964`*^9, 
   3.610638300385643*^9, 3.6107247494051037`*^9, 3.611241481283456*^9, 
   3.6112429762861357`*^9, 3.61124598373286*^9, 3.612015664034735*^9, 
   3.612019996204982*^9, 3.6121036474905753`*^9, 3.612103813882242*^9, 
   3.612113876462802*^9, 3.612189584808666*^9, 3.612278646172908*^9, 
   3.612281210509847*^9, 3.6125346937016144`*^9, 3.6125371473306675`*^9, 
   3.6125380313061237`*^9, 3.6125388433702574`*^9, 3.6125441365375905`*^9, 
   3.6125455286763196`*^9, 3.6126207201048717`*^9, 3.612797346518044*^9, 
   3.612881044587482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffOfTerm", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "-", " ", 
    SubsuperscriptBox["x", "2", "3"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "-", "7"}], ")"}], "^", "2"}], "+", 
    RowBox[{"8", "  ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "1"], 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{"2", 
     SubscriptBox["x", "2"], 
     SuperscriptBox[
      SubscriptBox["x", "3"], "2"]}]}], ",", 
   SubscriptBox["x", "3"], ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579603047858028*^9, 3.579603053099628*^9}, 
   3.579603197524428*^9, {3.5797079430915976`*^9, 3.579707949237997*^9}, {
   3.579708104582797*^9, 3.579708108498397*^9}}],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.579603198850428*^9, 3.579622922198615*^9, {3.5797079499243975`*^9, 
   3.579707956725997*^9}, {3.5797080998871975`*^9, 3.5797081099179974`*^9}, 
   3.5798595538315687`*^9, 3.5799436737583256`*^9, 3.58003051937938*^9, 
   3.5801177923860455`*^9, 3.5801181978620024`*^9, 3.580118348477106*^9, 
   3.5807225559995823`*^9, 3.581009976502262*^9, 3.5810680684907207`*^9, 
   3.58118307524444*^9, 3.5814300784876776`*^9, 3.5822785160703287`*^9, 
   3.582363112128888*^9, 3.5823668358941603`*^9, 3.582371698124824*^9, 
   3.582391624050599*^9, 3.582452614576705*^9, 3.582454112602669*^9, 
   3.584109082784384*^9, 3.584119333784541*^9, 3.5841776373578615`*^9, 
   3.584270308916977*^9, 3.5843564946875362`*^9, 3.5846282148805494`*^9, 
   3.5846326295991907`*^9, 3.5846381214383707`*^9, 3.5846971352904034`*^9, 
   3.584868940090908*^9, {3.584880381030982*^9, 3.5848803968025823`*^9}, 
   3.584954828392146*^9, 3.584981433410428*^9, 3.585042446634468*^9, 
   3.5852346544980507`*^9, 3.5866196535175133`*^9, 3.5867049376969147`*^9, 
   3.5869604528307095`*^9, 3.587920861303728*^9, 3.598376252557268*^9, {
   3.6005265780185084`*^9, 3.60052660499039*^9}, 3.601230007952094*^9, 
   3.601232943644909*^9, 3.6012962774561234`*^9, 3.601396454565014*^9, 
   3.601665291197708*^9, 3.601749390741132*^9, 3.601749521671132*^9, 
   3.602004175577813*^9, 3.6020851755794353`*^9, 3.603038139728365*^9, 
   3.6037991751103635`*^9, 3.6038166223527465`*^9, 3.6039007049115095`*^9, 
   3.604080551434511*^9, 3.604080945679454*^9, 3.604163187828311*^9, 
   3.604747298901763*^9, 3.604852851839079*^9, 3.608974436090624*^9, 
   3.609520475035769*^9, 3.609952052408411*^9, 3.6104638819953966`*^9, 
   3.610638300401243*^9, 3.610724749417105*^9, 3.611241481299056*^9, 
   3.611242981792942*^9, 3.61124598374846*^9, 3.6120156640447354`*^9, 
   3.612019996220582*^9, 3.6121036474905753`*^9, 3.6121038138978424`*^9, 
   3.6121138764718027`*^9, 3.612189584824266*^9, 3.612278646182908*^9, 
   3.612281210525447*^9, 3.6125346937172146`*^9, 3.6125371473306675`*^9, 
   3.612538031321724*^9, 3.612538843385857*^9, 3.6125441365531907`*^9, 
   3.6125455286919193`*^9, 3.6126207201148715`*^9, 3.612797346533644*^9, 
   3.612881044607482*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffOfTerm", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "-", " ", 
    SubsuperscriptBox["x", "2", "3"], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["x", "1", "3"], "-", "7"}], ")"}], "^", "2"}], "+", 
    RowBox[{"8", "  ", 
     SubscriptBox["x", "3"]}], "+", 
    RowBox[{"3", " ", 
     SubscriptBox["x", "1"], 
     SubscriptBox["x", "3"]}], "-", 
    RowBox[{"2", 
     SubscriptBox["x", "2"], 
     SuperscriptBox[
      SubscriptBox["x", "3"], "2"]}]}], ",", "1", ",", "varList"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.579603200956428*^9, 3.579603214887228*^9}, {
  3.5797079602515974`*^9, 3.5797079620611973`*^9}, {3.579708120073597*^9, 
  3.5797081224447975`*^9}}],

Cell[BoxData[
 RowBox[{"-", "49"}]], "Output",
 CellChangeTimes->{
  3.5796032175548277`*^9, 3.5796229222298155`*^9, 3.579707963948797*^9, 
   3.5797081228659973`*^9, 3.5798595538627677`*^9, 3.5799436737739277`*^9, 
   3.580030519394971*^9, 3.5801177924016457`*^9, 3.5801181978776026`*^9, 
   3.580118348492706*^9, 3.5807225560151815`*^9, 3.581009976533462*^9, 
   3.581068068506321*^9, 3.5811830752600403`*^9, 3.581430078503278*^9, 
   3.5822785160859275`*^9, 3.5823631121600895`*^9, 3.5823668359097605`*^9, 
   3.582371698156024*^9, 3.5823916240661993`*^9, 3.5824526145923047`*^9, 
   3.582454112618269*^9, 3.584109082799984*^9, 3.584119333800141*^9, 
   3.584177637373449*^9, 3.584270308916977*^9, 3.584356494703136*^9, 
   3.5846282148961496`*^9, 3.584632629614791*^9, 3.584638121453971*^9, 
   3.5846971352904034`*^9, 3.5848689401065054`*^9, {3.584880381030982*^9, 
   3.5848803968025823`*^9}, 3.5849548284077463`*^9, 3.5849814334260283`*^9, 
   3.585042446650053*^9, 3.5852346544980507`*^9, 3.5866196535331135`*^9, 
   3.5867049377069154`*^9, 3.5869604528463087`*^9, 3.5879208613193283`*^9, 
   3.5983762525728683`*^9, {3.6005265780185084`*^9, 3.600526605005989*^9}, 
   3.601230007952094*^9, 3.601232943660509*^9, 3.6012962774661236`*^9, 
   3.601396454585014*^9, 3.6016652912177086`*^9, 3.601749390751132*^9, 
   3.6017495216811323`*^9, 3.602004175577813*^9, 3.602085175593438*^9, 
   3.603038139743965*^9, 3.6037991751203637`*^9, 3.6038166223627467`*^9, 
   3.6039007049315033`*^9, 3.6040805514445114`*^9, 3.6040809456894536`*^9, 
   3.6041631878383107`*^9, 3.6047472989173627`*^9, 3.604852851849079*^9, 
   3.6089744361062236`*^9, 3.6095204750513697`*^9, 3.609952052424011*^9, 
   3.610463882010997*^9, 3.610638300401243*^9, 3.6107247494301066`*^9, 
   3.6112414813146563`*^9, 3.6112429866446357`*^9, 3.61124598374846*^9, 
   3.6120156640647354`*^9, 3.612019996236182*^9, 3.6121036475061755`*^9, 
   3.6121038139134426`*^9, 3.612113876479803*^9, 3.6121895848398657`*^9, 
   3.6122786461929083`*^9, 3.612281210541047*^9, 3.612534693732815*^9, 
   3.6125371473462677`*^9, 3.6125380313373237`*^9, 3.6125388434014573`*^9, 
   3.6125441365531907`*^9, 3.6125455287075195`*^9, 3.6126207201248713`*^9, 
   3.612797346533644*^9, 3.612881044617482*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The following function takes a polynomial \[OpenCurlyDoubleQuote]poly\
\[CloseCurlyDoubleQuote] (in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "..."}], 
    SubscriptBox["x", "n"]}], TraditionalForm]]],
 ") and a list of  monomials \[OpenCurlyDoubleQuote]targetMonomLst,\
\[CloseCurlyDoubleQuote] and constructs the list of coefficients that each of \
the target monomials has in poly.  "
}], "Subsection",
 CellChangeTimes->{{3.540911491338293*^9, 3.5409115610579357`*^9}, {
   3.540911684762644*^9, 3.5409116882783136`*^9}, {3.540911762904269*^9, 
   3.540911768013709*^9}, {3.5414109534228187`*^9, 3.5414111003253603`*^9}, {
   3.5414111323045444`*^9, 3.541411207672887*^9}, {3.5414114245230594`*^9, 
   3.5414114938666463`*^9}, 3.578932677943862*^9, {3.578932710797462*^9, 
   3.578932725913862*^9}, {3.5796032995328283`*^9, 3.579603310000428*^9}, {
   3.5796033499832277`*^9, 3.579603364569228*^9}, {3.6112430698878365`*^9, 
   3.611243091182246*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeCoeffLst", "[", 
    RowBox[{"poly_", ",", "targetMonomLst_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"coeffOfTerm", "[", 
      RowBox[{"poly", ",", 
       RowBox[{"targetMonomLst", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "varList"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "targetMonomLst", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5196597676378546`*^9, 3.5196597707594547`*^9}, {
   3.5196598028495026`*^9, 3.5196598533413825`*^9}, {3.5409116592623177`*^9, 
   3.5409117477165747`*^9}, 3.5409119728288307`*^9, {3.5414193270117254`*^9, 
   3.5414193306680455`*^9}, {3.5797081469835973`*^9, 3.5797081592607975`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function generalizes the preceding.  It accepts a list of \
polynomials \"polyLst\" and the targetMonomLst, and constructs the list of \
the coefficient lists corresponding to the polynomials in polyLst.  \
\>", "Subsection",
 CellChangeTimes->{{3.6112430951135216`*^9, 3.6112431340050697`*^9}, 
   3.611243185829266*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeListOfCoeffLsts", "[", 
    RowBox[{"polyLst_", ",", "targetMonomLst_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"makeCoeffLst", "[", 
      RowBox[{
       RowBox[{"polyLst", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "targetMonomLst", ",", 
       "varList"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "polyLst", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5409118631711774`*^9, 3.5409119603911715`*^9}, {
  3.540918159689272*^9, 3.5409181702206564`*^9}, {3.5797081720527973`*^9, 
  3.579708183066397*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function returns the index in the given list where the given item \
occurs (assuming the item appears once in the list).\
\>", "Subsection",
 CellChangeTimes->{{3.5799450529824667`*^9, 3.579945101374242*^9}, {
  3.6112432491508837`*^9, 3.6112432568272314`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"indexOf", "[", 
    RowBox[{"item_", ",", "lst_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"lst", ",", "item"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5799451037767963`*^9, 3.579945124931752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"indexOf", "[", 
  RowBox[{"4", ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"i", "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.579945126788271*^9, 3.579945234981206*^9}, {
  3.6112432941273866`*^9, 3.611243302957043*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.5799451404079437`*^9, 3.5799451653383417`*^9}, {
   3.57994520789787*^9, 3.5799452359952707`*^9}, 3.580030519441742*^9, 
   3.580117792448446*^9, 3.5801181979244013`*^9, 3.5801183485239053`*^9, 
   3.5807225560619793`*^9, 3.581009976564662*^9, 3.5810680685375214`*^9, 
   3.5811830753068404`*^9, 3.5814300785344777`*^9, 3.582278516132724*^9, 
   3.582363112191291*^9, 3.5823668359565625`*^9, 3.582371698187224*^9, 
   3.582391624112999*^9, 3.582452614607905*^9, 3.5824541126494694`*^9, 
   3.5841090828311844`*^9, 3.584119333831341*^9, 3.5841776374046235`*^9, 
   3.5842703089481773`*^9, 3.584356494718736*^9, 3.58462821491175*^9, 
   3.5846326296303906`*^9, 3.5846381215007706`*^9, 3.584697135321603*^9, 
   3.584868940137701*^9, {3.5848803810621824`*^9, 3.584880396818182*^9}, 
   3.5849548284233456`*^9, 3.5849814334416285`*^9, 3.5850424466812215`*^9, 
   3.5852346545292444`*^9, 3.586619653564314*^9, 3.5867049377269173`*^9, 
   3.586960452861907*^9, 3.587920861334929*^9, 3.598376252588468*^9, {
   3.6005265780497074`*^9, 3.6005266050215893`*^9}, 3.6012300079676943`*^9, 
   3.6012329436761093`*^9, 3.601296277486124*^9, 3.601396454605014*^9, 
   3.601665291247709*^9, 3.601749390771132*^9, 3.601749521701132*^9, 
   3.6020041755934134`*^9, 3.6020851756184425`*^9, 3.6030381397751656`*^9, 
   3.603799175150364*^9, 3.603816622392747*^9, 3.6039007049614944`*^9, 
   3.604080551474511*^9, 3.6040809457094536`*^9, 3.604163187868311*^9, 
   3.6047472989485617`*^9, 3.604852851889079*^9, 3.6089744361374235`*^9, 
   3.609520475082571*^9, 3.6099520524552116`*^9, 3.610463882026597*^9, 
   3.610638300432443*^9, 3.6107247494611096`*^9, 3.6112414813302565`*^9, {
   3.611243283269717*^9, 3.611243303440646*^9}, 3.61124598377966*^9, 
   3.612015664084736*^9, 3.612019996251782*^9, 3.6121036475373755`*^9, 
   3.612103813944642*^9, 3.612113876494805*^9, 3.612189584855466*^9, 
   3.612278646212908*^9, 3.6122812105722475`*^9, 3.612534693748415*^9, 
   3.612537147361868*^9, 3.6125380313529234`*^9, 3.6125388434170575`*^9, 
   3.6125441365843906`*^9, 3.6125455287231197`*^9, 3.61262072015487*^9, 
   3.6127973465648446`*^9, 3.6128810446374826`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function returns True if monomial m1 divides monomial m2, and False \
otherwise.\
\>", "Subsection",
 CellChangeTimes->{{3.5807395134690247`*^9, 3.5807395233751516`*^9}, {
  3.580739717627767*^9, 3.5807397306694508`*^9}, {3.580739804301923*^9, 
  3.5807398101987605`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"monomDivides", "[", 
     RowBox[{"m1_", ",", "m2_", ",", "varList_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "exponentList1", ",", " ", "exponentList2", ",", " ", "result", ",", 
        "okSoFar", ",", "i", ",", "numVars"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"numVars", "=", 
         RowBox[{"Length", "[", "varList", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exponentList1", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"m1", ",", 
             RowBox[{"varList", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numVars"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"exponentList2", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"m2", ",", 
             RowBox[{"varList", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numVars"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"okSoFar", "=", "True"}], ";", "\[IndentingNewLine]", 
        RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{"okSoFar", " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{"i", "\[LessEqual]", "numVars"}], ")"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"okSoFar", "=", 
             RowBox[{
              RowBox[{"exponentList1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", "\[LessEqual]", " ", 
              RowBox[{"exponentList2", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"i", "=", 
             RowBox[{"i", "+", "1"}]}], ";"}], "\[IndentingNewLine]", ")"}]}],
          "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", "okSoFar"}], ";", "\[IndentingNewLine]", 
        "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.5807398113531675`*^9, {3.5807398804614153`*^9, 3.5807401056006155`*^9}, {
   3.611244079701352*^9, 3.6112442036901517`*^9}, {3.6112443736209517`*^9, 
   3.611244404446552*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomDivides", "[", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "2"], 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["x", "1"], "3"], 
    SubscriptBox["x", "2"], 
    SuperscriptBox[
     SubscriptBox["x", "3"], "2"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6112442943729515`*^9, 3.6112443330921516`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.611244315167752*^9, 3.6112443348393517`*^9}, {
   3.611244392512552*^9, 3.6112444073013515`*^9}, 3.61124598377966*^9, 
   3.6120156641047363`*^9, 3.612019996267382*^9, 3.6121036475529757`*^9, 
   3.6121038139602423`*^9, 3.612113876504806*^9, 3.612189584871066*^9, 
   3.6122786462329082`*^9, 3.612281210587847*^9, 3.612534693764015*^9, 
   3.612537147377468*^9, 3.6125380313685236`*^9, 3.6125388434326577`*^9, 
   3.612544136599991*^9, 3.61254552873872*^9, 3.6126207201748695`*^9, 
   3.612797346580445*^9, 3.6128810446574826`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"monomDivides", "[", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["x", "1"], "3"], ",", 
   SuperscriptBox[
    SubscriptBox["x", "1"], "2"], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.580740108299415*^9, 3.5807401571898155`*^9}, {
  3.611244275808952*^9, 3.611244285558952*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.5807401396554155`*^9, 3.580740158391015*^9}, 
   3.581009976595862*^9, 3.5810680685687227`*^9, 3.5811830753380404`*^9, 
   3.5814300785656776`*^9, 3.582278516148322*^9, 3.5823631122068915`*^9, 
   3.5823668359721627`*^9, 3.582371698218424*^9, 3.582391624128599*^9, 
   3.5824526146235046`*^9, 3.5824541126650696`*^9, 3.5841090828467846`*^9, 
   3.584119333846941*^9, 3.5841776374202113`*^9, 3.5842703089637775`*^9, 
   3.5843564947343364`*^9, 3.5846282149429507`*^9, 3.5846326296459904`*^9, 
   3.584638121531971*^9, 3.584697135337203*^9, 3.584868940137701*^9, {
   3.584880381077782*^9, 3.584880396833782*^9}, 3.584954828438946*^9, 
   3.584981433457229*^9, 3.585042446696806*^9, 3.5852346545448413`*^9, 
   3.586619653579914*^9, 3.586704937744418*^9, 3.586960452861907*^9, 
   3.587920861334929*^9, 3.598376252604068*^9, {3.6005265780497074`*^9, 
   3.6005266050371885`*^9}, 3.6012300079832945`*^9, 3.6012329436917095`*^9, 
   3.6012962775061245`*^9, 3.601396454625014*^9, 3.601665291257709*^9, 
   3.6017493907811317`*^9, 3.601749521711132*^9, 3.6020041756090136`*^9, 
   3.6020851756354465`*^9, 3.603038139790766*^9, 3.6037991751703634`*^9, 
   3.6038166224027467`*^9, 3.6039007049814887`*^9, 3.6040805514945116`*^9, 
   3.604080945719454*^9, 3.604163187878311*^9, 3.604747298964162*^9, 
   3.6048528519090796`*^9, 3.608974436153023*^9, 3.609520475098171*^9, 
   3.609952052470812*^9, 3.6104638820421968`*^9, 3.610638300448043*^9, 
   3.610724749477111*^9, 3.6112414813614573`*^9, {3.6112442697873516`*^9, 
   3.611244286572952*^9}, 3.6112443404085517`*^9, 3.6112444117473516`*^9, 
   3.61124598379526*^9, 3.612015664114736*^9, 3.6120199962829823`*^9, 
   3.612103647568576*^9, 3.6121038139758425`*^9, 3.612113876512807*^9, 
   3.6121895848866663`*^9, 3.612278646242908*^9, 3.612281210603447*^9, 
   3.6125346937796154`*^9, 3.6125371473930683`*^9, 3.6125380313841233`*^9, 
   3.6125388434482574`*^9, 3.612544136615591*^9, 3.61254552875432*^9, 
   3.612620720184869*^9, 3.612797346596045*^9, 3.612881044667483*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["II. Utilities for General Border Bases and Border Pre-Bases", "Section",
 CellChangeTimes->{{3.5796218499042487`*^9, 3.5796218707939873`*^9}, {
  3.5796219139307528`*^9, 3.5796219179558105`*^9}, {3.6121059689352293`*^9, 
  3.6121059701832376`*^9}}],

Cell[CellGroupData[{

Cell["\<\
The next function constructs the set of boundary monomials associated to a \
given order ideal (entered as a list of monomials called \
\[OpenCurlyDoubleQuote]basis\[CloseCurlyDoubleQuote]) in the variables of \
varList.  \
\>", "Subsection",
 CellChangeTimes->{{3.5763317440156045`*^9, 3.5763317783512044`*^9}, {
   3.5796033833516283`*^9, 3.5796033939752283`*^9}, {3.5796034494191327`*^9, 
   3.579603555081997*^9}, 3.5982898361127567`*^9, {3.6112445022585516`*^9, 
   3.6112445420541515`*^9}, {3.611244575032552*^9, 3.611244603923752*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bdryMonoms", "[", 
    RowBox[{"basis_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "i", ",", "j", ",", "numBasis", ",", "curMon", ",", 
       "curMonInBasis", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basis", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "n"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", "numBasis"}], ",", " ", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"curMon", "=", 
                RowBox[{
                 RowBox[{"varList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "*", 
                 RowBox[{"basis", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"curMonInBasis", "=", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{"basis", ",", "curMon"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"!", "curMonInBasis"}], ",", 
                 RowBox[{"result", "=", 
                  RowBox[{"Append", "[", 
                   RowBox[{"result", ",", "curMon"}], "]"}]}]}], "]"}], ";"}],
               "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"sortInLexOrder", "[", 
         RowBox[{
          RowBox[{"DeleteDuplicates", "[", "result", "]"}], ",", "varList"}], 
         "]"}]}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5752179745161533`*^9, 3.575218023313266*^9}, {
  3.5752183298860517`*^9, 3.5752184747542205`*^9}, {3.5752185703179827`*^9, 
  3.5752188246727552`*^9}, {3.5752192220619555`*^9, 3.5752192669743557`*^9}, {
  3.575219307097555*^9, 3.5752193186727552`*^9}, {3.5752193526456485`*^9, 
  3.5752194829532833`*^9}, {3.5763318681760044`*^9, 3.5763318814828043`*^9}, {
  3.579604148469898*^9, 3.5796042177343426`*^9}, {3.579708952760782*^9, 
  3.5797090152855816`*^9}, {3.611244695261752*^9, 3.6112446982881517`*^9}}],

Cell["Example:", "Text",
 CellChangeTimes->{{3.579604535149577*^9, 3.579604561342145*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"], ",", 
      SubscriptBox["x", "3"], ",", 
      RowBox[{
       SubscriptBox["x", "2"], 
       SubscriptBox["x", "3"]}], ",", 
      SuperscriptBox[
       SubscriptBox["x", "3"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["x", "3"], "3"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"], ",", 
      SubscriptBox["x", "3"]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.578933676569062*^9, 3.578933714055862*^9}, {
  3.578934284079462*^9, 3.5789343128158197`*^9}, {3.579604491375696*^9, 
  3.579604494854519*^9}, {3.5796229337270155`*^9, 3.5796229732262154`*^9}, {
  3.579709065517582*^9, 3.5797090666563816`*^9}, {3.611244777646352*^9, 
  3.611244819922352*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5796229754414153`*^9, 3.579623050149815*^9, {3.5797090614615817`*^9, 
   3.579709068512782*^9}, 3.5797117813868065`*^9, 3.5798595839075975`*^9, 
   3.5798599350918913`*^9, 3.57994368244864*^9, 3.5800305268939533`*^9, 
   3.5801177986260853`*^9, 3.580118209858172*^9, 3.5801183614092574`*^9, 
   3.5807225642204657`*^9, 3.5810100256266623`*^9, 3.5810681395825214`*^9, 
   3.5811830845420403`*^9, 3.5814300786436777`*^9, 3.582278516226316*^9, 
   3.582363112284895*^9, 3.582366836065766*^9, 3.582371698296424*^9, 
   3.5823916242221994`*^9, 3.582452614670305*^9, 3.5824541127274714`*^9, 
   3.5841090829091845`*^9, 3.584119333909342*^9, 3.5841776374669733`*^9, 
   3.5842703090261774`*^9, 3.5843564947811365`*^9, 3.584628214989752*^9, 
   3.5846326296927905`*^9, 3.584638121609971*^9, 3.5846971353996024`*^9, 
   3.5848689401844945`*^9, {3.5848803811245823`*^9, 3.584880396880582*^9}, 
   3.5849548285013447`*^9, 3.58498143350403*^9, 3.585042446743559*^9, 
   3.585234654591632*^9, 3.5866196536267138`*^9, 3.586704937789422*^9, 
   3.586960452908704*^9, 3.587920861381731*^9, 3.598376252650868*^9, {
   3.600526578096507*^9, 3.6005266050995874`*^9}, 3.601230008030094*^9, 
   3.6012329437229095`*^9, 3.6012962775661254`*^9, 3.6013964546750135`*^9, 
   3.6016652913077097`*^9, 3.6017493908211317`*^9, 3.601749521751132*^9, 
   3.6020041756558137`*^9, 3.6020851756874566`*^9, 3.603038139837566*^9, 
   3.6037991752203636`*^9, 3.6038166224527464`*^9, 3.6039007050414705`*^9, 
   3.604080551544512*^9, 3.6040809457694545`*^9, 3.6041631879383116`*^9, 
   3.604747299026561*^9, 3.60485285196908*^9, 3.6089744361998224`*^9, 
   3.6095204751449733`*^9, 3.6099520525176125`*^9, 3.610463882088997*^9, 
   3.6106383004948435`*^9, 3.610724749535117*^9, 3.6112414814238586`*^9, 
   3.6112448218411517`*^9, 3.6112459838108597`*^9, 3.612015664134736*^9, 
   3.612019996298582*^9, 3.612103647584176*^9, 3.6121038139914427`*^9, 
   3.612113876524808*^9, 3.6121895849022665`*^9, 3.612278646262908*^9, 
   3.612281210619047*^9, 3.6125346937952156`*^9, 3.612537147408668*^9, 
   3.612538031399723*^9, 3.6125388434638577`*^9, 3.6125441366311913`*^9, 
   3.6125455287699203`*^9, 3.6126207202048683`*^9, 3.612797346611645*^9, 
   3.612881044687483*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The following function takes a polynomial that is a linear combination of \
basis and boundary monomials (typical case: an S-polynomial of two members of \
a border basis or pre-basis), and reduces the polynomial modulo the border \
basis/pre-basis.  The result is a linear combination of basis monomials only.\
\>", "Subsection",
 CellChangeTimes->{{3.577203385873267*^9, 3.577203418899102*^9}, {
  3.578933264191862*^9, 3.578933370880262*^9}, {3.579605642347638*^9, 
  3.5796056841405735`*^9}, {3.5796057241394863`*^9, 3.5796058283483734`*^9}, {
  3.611244966281552*^9, 3.611244968137952*^9}}],

Cell[TextData[{
 StyleBox["The following code depends for its correctness on having the \
border basis list (\[OpenCurlyDoubleQuote]borBasis\[CloseCurlyDoubleQuote]) \
in the same order as the list of boundary monomials \
(\[OpenCurlyDoubleQuote]bdry\[CloseCurlyDoubleQuote]). ",
  FontWeight->"Bold"],
 " The first input \[OpenCurlyDoubleQuote]poly\[CloseCurlyDoubleQuote] is a \
polynomial that is a linear combination of basis and boundary monomials.  The \
output is the polynomial reduced modulo the border basis (which is \
accordingly a linear combination of basis monomials only).  This is not a \
fully general reduction procedure, but it is all we need for computing linear \
syzygies and the tangent space relations associated to a basis of linear \
syzygies.\n"
}], "Text",
 CellChangeTimes->{{3.57960564485927*^9, 3.579605654437793*^9}, {
  3.57960585890897*^9, 3.579605886131144*^9}, {3.6112450013035517`*^9, 
  3.611245089633065*^9}, {3.611245163283498*^9, 3.611245242098729*^9}, {
  3.611245377900711*^9, 3.611245465230631*^9}, {3.612015720744481*^9, 
  3.612015765299367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"reducePoly", "[", 
    RowBox[{"poly_", ",", "bdry_", ",", "borBasis_", ",", "varList_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "curCoeff", ",", "numBdry", ",", "i"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", "poly"}], ";", "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "numBdry"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curCoeff", "=", 
            RowBox[{"coeffOfTerm", "[", 
             RowBox[{"result", ",", 
              RowBox[{"bdry", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "varList"}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"result", "-", 
             RowBox[{"curCoeff", "*", 
              RowBox[{"borBasis", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5764953933980875`*^9, 3.576495471491688*^9}, {
  3.576505124148672*^9, 3.5765052667170725`*^9}, {3.5765056114009657`*^9, 
  3.576505618187009*^9}, {3.576506156528924*^9, 3.576506164126124*^9}, {
  3.579708209399197*^9, 3.5797082210523973`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The next function constructs a basis of the linear syzygies of the given \
border Basis.  It implements the algorithm described in Section 2.3 of the \
paper \[OpenCurlyDoubleQuote]Some Elementary Components of the Hilbert Scheme \
of Points.\[CloseCurlyDoubleQuote]\
\>", "Subsection",
 CellChangeTimes->{{3.579606195558248*^9, 3.579606201065048*^9}, {
  3.5796062761634483`*^9, 3.579606281841848*^9}, {3.579606322323848*^9, 
  3.5796064130534477`*^9}, {3.5796069059685707`*^9, 3.579606910492571*^9}, {
  3.5843811628957567`*^9, 3.5843811742838297`*^9}, {3.6005259190343723`*^9, 
  3.600525986099202*^9}, {3.600526830468655*^9, 3.600526904147455*^9}, {
  3.601748674440132*^9, 3.6017487314601316`*^9}, {3.6020859671567097`*^9, 
  3.6020860511583896`*^9}, {3.6112455641202984`*^9, 3.6112455783788815`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeLinearSyzygies", "[", 
    RowBox[{"bdry_", ",", "borBasis_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "numBdry", ",", "result", ",", "i", ",", "j", ",", "p", ",", "z", ",", 
       "T", ",", "numTargets", ",", "multipliers", ",", "numMultipliers", ",",
        "products", ",", "numProducts", ",", "theMatrix", ",", "nulSp", ",", 
       "curMonSyz", ",", "curCoeff", ",", "numVars"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numVars", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "We", " ", "next", " ", "form", " ", "the", " ", "set", " ", "T", " ",
          "of", " ", "\"\<target monomials\>\"", " ", "as", " ", "described", 
         " ", "in", " ", "Section", " ", "2.3"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"T", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Join", "[", 
          RowBox[{"bdry", ",", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"varList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "*", 
               RowBox[{"bdry", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}]}], "]"}], 
            "]"}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numTargets", "=", 
        RowBox[{"Length", "[", "T", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "The", " ", "set", " ", "\"\<products\>\"", " ", "is", " ", "the", 
         " ", "set", " ", "of", " ", "images", " ", "of", " ", "the", " ", 
         "basis", " ", "elements", " ", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "j"}], "}"}]], " ", "of", " ", "the", " ",
          "vector", " ", "space", " ", "E"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"multipliers", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numMultipliers", "=", 
        RowBox[{"numVars", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"products", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"multipliers", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "*", 
            RowBox[{"borBasis", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numMultipliers"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"numProducts", "=", 
        RowBox[{"numBdry", "*", "numMultipliers"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
       "(*", " ", 
        "\"\<theMatrix is the matrix of the map \[Sigma] with respect to the \
bases {\!\(
\*SubscriptBox[\(e\), \({\[Alpha], j}\)]\)} and T \>", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"theMatrix", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"makeListOfCoeffLsts", "[", 
          RowBox[{"products", ",", "T", ",", "varList"}], "]"}], "]"}]}], ";",
        "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "This", " ", "matrix", " ", "must", " ", "have", " ", "maximal", 
           " ", "rank"}], " ", "=", " ", "numTargets"}], ",", " ", 
         RowBox[{
         "since", " ", "the", " ", "map", " ", "\[Sigma]", " ", "is", " ", 
          "surjective"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"nulSp", "=", 
        RowBox[{"NullSpace", "[", "theMatrix", "]"}]}], ";", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "This", " ", "is", " ", "a", " ", "list", " ", "of", " ", "length", 
         " ", 
         RowBox[{"(", 
          RowBox[{"numProducts", " ", "-", " ", "numTargets"}], ")"}], " ", 
         "consisting", " ", "of", " ", "lists", " ", "of", " ", "length", " ",
          "numProducts"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Now", " ", "we", " ", "must", " ", "assemble", " ", "the", " ", 
         "syzygies", " ", "corresponding", " ", "to", " ", "each", " ", "of", 
         " ", "the", " ", "lists", " ", "in", " ", "nulSp"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "This", " ", "list", " ", "\"\<result\>\"", " ", "is", " ", "the", 
         " ", "output", " ", "of", " ", "the", " ", 
         RowBox[{"function", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "1"}], ",", 
         RowBox[{"p", "\[LessEqual]", 
          RowBox[{"numProducts", "-", "numTargets"}]}], ",", 
         RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Extract", " ", "the", " ", "pth", " ", "monomial", " ", 
            "syzygy"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curMonSyz", "=", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "numBdry"}], "}"}]}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"z", "=", "1"}], ",", 
             RowBox[{"z", "\[LessEqual]", "numProducts"}], ",", 
             RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"curCoeff", "=", 
                RowBox[{
                 RowBox[{"nulSp", "[", 
                  RowBox[{"[", "p", "]"}], "]"}], "[", 
                 RowBox[{"[", "z", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{
                   RowBox[{"z", "-", "1"}], ",", "numBdry"}], "]"}], " ", "+",
                  "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"j", "=", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"z", "-", "1"}], ",", "numBdry"}], "]"}], "+", 
                 "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"curMonSyz", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"curMonSyz", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "+", 
                 RowBox[{"curCoeff", "*", 
                  RowBox[{"multipliers", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"result", ",", "curMonSyz"}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxV0oAwEAB/BjIZYkX7Uk1CTytdCMzBULZXKt8SDbzpSMlmJbSSmPvuse
RF4kOsPDatTkq/ZiKGVblvJgcnNqalhR4v738OtXRFupoUSCIPIF2Lh5Jl9y
8mSnMqbAGn97Jy5hLL34k2aNmF632bHv7W8B2wI6Bj/+Hm/glbq5LTxxL2Px
s9dxi3PYUT9urvY84O7k6TB+Jeo57NKovnCGn4rjffu4ZFk4SlYmYbNPvXMu
vGa0s7hAfrN4IXx1dMLg8KBb2ubmyQHHRzqmdOVZeETalYsPwhVl2NVwXY47
Iu9OXGFK2MNmL9V/I/xULDPg7Izarsk7njQET8UX+77NuI/9HcMvymT1lDAV
c4lrdhtnNgM8yRzSs1iVksr5hCPaYnHTw3ahNciTTXpHKX6cH67CoWhMhSPv
phYcVMq0uNUQ78F5aVE9/ikM01hSXWPBnszLVY7jSYU0JP4Pm0D2Tw==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function constructs the generators of the ideal of the border \
basis scheme (denoted ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[CurlyPhi]", "i", 
    RowBox[{"j", ",", 
     RowBox[{"j", "'"}]}]], TraditionalForm]]],
 "in Section 2.4 of the paper).  This is done by computing the reduced \
S-polynomials ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["S", "_"], "(", 
    RowBox[{
     SubscriptBox["G", "j"], ",", 
     SubscriptBox["G", 
      RowBox[{"j", "'"}]]}], ")"}], TraditionalForm]]],
 " relative to the ``generic ",
 Cell[BoxData[
  FormBox["O", TraditionalForm]]],
 "-border pre-basis\[CloseCurlyQuote]\[CloseCurlyQuote] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["G", "j"], "}"}], TraditionalForm]]],
 " and extracting the coefficients of each of the basis monomials."
}], "Subsection",
 CellChangeTimes->{{3.5796066733250475`*^9, 3.579606833943371*^9}, {
   3.579611062335825*^9, 3.579611072585025*^9}, 3.579612714724579*^9, {
   3.5796199613833685`*^9, 3.579619962646969*^9}, {3.5796200384473686`*^9, 
   3.5796200608645687`*^9}, {3.6005275847221165`*^9, 
   3.6005275905409536`*^9}, {3.602087311044833*^9, 3.602087316144833*^9}, {
   3.612016653482437*^9, 3.612016660658345*^9}, {3.612016692450738*^9, 
   3.6120167621203194`*^9}, {3.612016809887519*^9, 3.6120168117439194`*^9}, {
   3.6120168598387194`*^9, 3.6120168598387194`*^9}, {3.6120168995719194`*^9, 
   3.612016900897919*^9}, {3.612016938556319*^9, 3.6120169801771193`*^9}, {
   3.612017024871318*^9, 3.6120171615125933`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeBorBasisSchemeIdealGenerators", "[", 
    RowBox[{"basisSet_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "i", ",", "j", ",", "bdry", ",", "numBdry", ",", 
       "numBasis", ",", "genericBorderPreBasis", ",", "linearMonomialSyz", 
       ",", "genericLinearSyzLst", ",", "bdrySyzAppliedToGenericPreBasis", 
       ",", "lstOfReducedSPolys", ",", "numSyz"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bdry", "=", 
        RowBox[{"bdryMonoms", "[", 
         RowBox[{"basisSet", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basisSet", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"genericBorderPreBasis", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"bdry", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "numBasis"], 
            RowBox[{
             SubscriptBox["C", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]], 
             RowBox[{"basisSet", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "We", " ", "now", " ", "find", " ", "a", " ", "basis", " ", "of", " ",
          "the", " ", "linear", " ", "syzygies", " ", "of", " ", "the", " ", 
         "boundary", " ", "monomials"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"linearMonomialSyz", "=", 
        RowBox[{"makeLinearSyzygies", "[", 
         RowBox[{"bdry", ",", "bdry", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"numSyz", "=", 
        RowBox[{"Length", "[", "linearMonomialSyz", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Construct", " ", "list", " ", "of", " ", "generic", " ", "linear", 
         " ", "syzygies", " ", "from", " ", "the", " ", "syzygies", " ", "of",
          " ", "the", " ", "boundary", " ", "monomials"}], " ", "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"genericLinearSyzLst", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "numSyz"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"bdrySyzAppliedToGenericPreBasis", "=", 
            RowBox[{"genericBorderPreBasis", ".", 
             RowBox[{"linearMonomialSyz", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"genericLinearSyzLst", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"genericLinearSyzLst", ",", 
              RowBox[{
               RowBox[{"linearMonomialSyz", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{"makeCoeffLst", "[", 
                RowBox[{
                "bdrySyzAppliedToGenericPreBasis", ",", "bdry", ",", 
                 "varList"}], "]"}]}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"lstOfReducedSPolys", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"genericLinearSyzLst", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ".", "genericBorderPreBasis"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "numSyz"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", "  ", 
        RowBox[{"Flatten", "[", 
         RowBox[{"makeListOfCoeffLsts", "[", 
          RowBox[{"lstOfReducedSPolys", ",", "basisSet", ",", "varList"}], 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", "result"}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579619978387369*^9, 3.579620022426169*^9}, {
   3.579620063968969*^9, 3.5796204144853687`*^9}, {3.579620446449769*^9, 
   3.579620524543369*^9}, {3.579620602153369*^9, 3.5796207240829687`*^9}, {
   3.579620844842569*^9, 3.5796208867753687`*^9}, {3.579708786917491*^9, 
   3.579708814997311*^9}, {3.579709597984723*^9, 3.579709600792741*^9}, {
   3.5797097171382866`*^9, 3.5797097191975*^9}, {3.6012329059050536`*^9, 
   3.6012329085258703`*^9}, {3.6016669459932566`*^9, 3.60166695638336*^9}, {
   3.6017488282211323`*^9, 3.6017488569711323`*^9}, {3.601748892061132*^9, 
   3.601749227631132*^9}, {3.6017492827211323`*^9, 3.601749367981132*^9}, {
   3.6017494352811317`*^9, 3.601749437341132*^9}, {3.6017494720311317`*^9, 
   3.601749479091132*^9}, {3.601749561671132*^9, 3.601749586881132*^9}, 
   3.601749761482132*^9, {3.6020040241632423`*^9, 3.602004049669406*^9}, {
   3.602087390654833*^9, 3.6020874576048326`*^9}, {3.6120173329888926`*^9, 
   3.6120173560614405`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function generates a list of the indeterminates ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]], TraditionalForm]]],
 " that are the coefficients in the generic O-border pre-basis."
}], "Subsection",
 CellChangeTimes->{{3.5796210484381685`*^9, 3.579621100963369*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"makeCLst", "[", 
   RowBox[{"numBasis_", ",", "numBdry_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "numBasis"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.579621103474969*^9, 3.579621207121369*^9}, {
  3.5798599942314916`*^9, 3.5798600386134915`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function takes a given border (pre)basis, and constructs the list \
of substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]], "\[Rule]", 
     SubscriptBox["c", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]]}], "}"}], TraditionalForm]]],
 " that correspond to it.  It is assumed that the border (pre)basis list  is \
in the same order as the list of boundary monomials."
}], "Subsection",
 CellChangeTimes->{{3.579874255277969*^9, 3.5798743021559687`*^9}, {
  3.5798744026355686`*^9, 3.5798744304035687`*^9}, {3.580741636485015*^9, 
  3.5807416384818153`*^9}, {3.6120174059203606`*^9, 3.6120174337197385`*^9}, {
  3.612104284069256*^9, 3.6121042953637285`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeCCoordsOfBorBasis", "[", 
    RowBox[{"borBasis_", ",", "basisSet_", ",", "bdry_", ",", "varList_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "numBasis", ",", "numBdry", ",", "result", ",", "listOfCs", ",", "i", 
       ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basisSet", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "numBdry"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "numBasis"}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"result", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"result", ",", 
                  RowBox[{
                   SubscriptBox["C", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}]], "\[Rule]", 
                   RowBox[{"-", 
                    RowBox[{"coeffOfTerm", "[", 
                    RowBox[{
                    RowBox[{"borBasis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"basisSet", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "varList"}], 
                    "]"}]}]}]}], " ", "]"}]}], ";"}], "\[IndentingNewLine]", 
              ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579874308302369*^9, 3.579874355398769*^9}, {
   3.5798744355983686`*^9, 3.5798747068012395`*^9}, {3.579874765076126*^9, 
   3.5798748534345264`*^9}, {3.5798748840729265`*^9, 3.5798748854457264`*^9}, 
   3.579952061717665*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function reverses the previous one: it takes a list of \
substitutions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["C", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]], "\[Rule]", 
     SubscriptBox["c", 
      RowBox[{"{", "ij", "}"}]]}], "}"}], TraditionalForm]]],
 " that define a point in the border basis scheme, and produces the \
corresponding border basis."
}], "Subsection",
 CellChangeTimes->{{3.5799527129416914`*^9, 3.579952768509248*^9}, {
   3.6020947663509674`*^9, 3.6020948766418333`*^9}, {3.6020950942818336`*^9, 
   3.602095123121834*^9}, {3.6120175078202133`*^9, 3.6120175149650593`*^9}, 
   3.6120176801233177`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeBorBasisCorrespToCCoords", "[", 
    RowBox[{"subList_", ",", "basisSet_", ",", "bdry_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "j", ",", "numBasis", ",", "numBdry", ",", "ijIndex"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basisSet", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"bdry", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], "numBasis"], 
            RowBox[{
             SubscriptBox["C", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]], 
             RowBox[{"basisSet", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}]}], "]"}], "/.", 
        "subList"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5799527767149005`*^9, 3.5799529431679673`*^9}, {
  3.6020946828201323`*^9, 3.6020946853801575`*^9}, {3.6020947298106017`*^9, 
  3.6020947373906775`*^9}, {3.602094894041834*^9, 3.6020949206918335`*^9}, {
  3.6020949578018336`*^9, 3.6020950318418336`*^9}, {3.6020951299018335`*^9, 
  3.602095188251834*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
III. Functions for computing tangent space dimensions at points [I] such that \
I has a border basis.\
\>", "Section",
 CellChangeTimes->{{3.5796226018205137`*^9, 3.5796226538780475`*^9}, {
   3.5796235015046153`*^9, 3.5796235214102154`*^9}, {3.5796236245886154`*^9, 
   3.579623651093015*^9}, 3.579708338580146*^9, 3.579711531457119*^9, 
   3.6120176873461647`*^9, {3.6121059884041543`*^9, 3.6121060091366873`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function  constructs a list of all tangent space relations \
associated to a basis of linear syzygies (which generate the complete syzygy \
module) of the border basis of ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 ".  Recall that each syzygy gives rise to \[Mu] relations, one for each \
monomial in the order ideal (or basis set).  The function returns a tuple \
containing {aLst, grandListOfTanSpaceRelns}, where aLst is a list of \
indeterminates ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]], TraditionalForm]]],
 " that represent the tuple of the ``generic tangent \
vector,\[CloseCurlyQuote]\[CloseCurlyQuote] and grandListOfTanSpaceRelns is \
the desired list of tangent space relations, which are represented as tuples \
of scalars ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["c", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]], ")"}], TraditionalForm]]],
 " such that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}]], 
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]], "\[CenterDot]", 
       SubscriptBox["a", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}]]}]}], ")"}], "=", "0"}], 
   TraditionalForm]]],
 " for all tangent vectors, which are encoded as tuples of scalars ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["a", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]], ")"}], TraditionalForm]]],
 ", as explained in Section 4 of the paper."
}], "Subsection",
 CellChangeTimes->{{3.579710007111997*^9, 3.579710022337597*^9}, {
   3.579710216666797*^9, 3.5797103436824503`*^9}, {3.5797103858495207`*^9, 
   3.5797104636316195`*^9}, 3.579711531457119*^9, {3.6120183572462645`*^9, 
   3.612018420239468*^9}, {3.612018590077757*^9, 3.612018647221923*^9}, {
   3.6120187409005237`*^9, 3.6120187720695233`*^9}, {3.612018806093342*^9, 
   3.612018819712229*^9}, {3.612018862893306*^9, 3.6120189087263994`*^9}, {
   3.6120189394114017`*^9, 3.612019073759463*^9}, {3.6120191082980843`*^9, 
   3.6120191470175323`*^9}, {3.6121045065276823`*^9, 3.612104522689386*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeTanSpaceRelns", "[", 
    RowBox[{"borBasis_", ",", "basisSet_", ",", "bdry_", ",", "varList_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "tanVecLst", ",", "numBasis", ",", "numBdry", ",", 
       "aLst", ",", "numAs", ",", "nbrSyzygies", ",", "numSyz", ",", "i", ",",
        "j", ",", "k", ",", "z", ",", "curSyz", ",", "syzAppliedToTanVec", 
       ",", "coeffs", ",", "curTanSpaceRelns", ",", 
       "grandListOfTanSpaceRelns"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numBasis", "=", 
        RowBox[{"Length", "[", "basisSet", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numBdry", "=", 
        RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "tanVecLst", " ", "is", " ", "the", " ", "list", " ", "of", " ", 
          "images", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", 
             RowBox[{"(", "g1", ")"}]}], ",", " ", 
            RowBox[{"v", 
             RowBox[{"(", "g2", ")"}]}], ",", " ", "...", ",", " ", 
            RowBox[{"v", 
             RowBox[{"(", "g\[Nu]", ")"}]}]}], ")"}], " ", "where", " ", "v", 
          " ", "is", " ", "a", " ", "\"\<generic tangent vector,\>\"", " ", 
          "gi", " ", "are", " ", "the", " ", "border", " ", "basis", " ", 
          "elements"}], ",", " ", 
         RowBox[{"and", " ", "the", " ", "images", " ", "lie", " ", "in", " ", 
          RowBox[{"basisSet", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tanVecLst", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "1"}], "numBasis"], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["a", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]], 
             RowBox[{"basisSet", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"aLst", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["a", 
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}]], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "numBdry"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numBasis"}], "}"}]}], "]"}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"numAs", "=", 
        RowBox[{"Length", "[", "aLst", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nbrSyzygies", "=", 
        RowBox[{"makeLinearSyzygies", "[", 
         RowBox[{"bdry", ",", "borBasis", ",", "varList"}], "]"}]}], ";", " ",
        "\[IndentingNewLine]", 
       RowBox[{"numSyz", "=", 
        RowBox[{"Length", "[", "nbrSyzygies", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"grandListOfTanSpaceRelns", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"z", "=", "1"}], ",", 
         RowBox[{"z", "\[LessEqual]", "numSyz"}], ",", 
         RowBox[{"z", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"For", " ", "each", " ", "syzygy"}], ",", " ", 
            RowBox[{
            "find", " ", "the", " ", "associated", " ", "tangent", " ", 
             "space", " ", "relations"}], ",", " ", 
            RowBox[{
            "and", " ", "add", " ", "them", " ", "to", " ", "the", " ", 
             "growing", " ", "list", " ", "of", " ", 
             RowBox[{"these", ".", "  ", "We"}], " ", "do", " ", "this", " ", 
             "by", " ", "applying", " ", "the", " ", "syzygy", " ", "to", " ",
              "tanVecLst"}], ",", " ", 
            RowBox[{"reducing", " ", "modulo", " ", "the", " ", "borBasis"}], 
            ",", " ", 
            RowBox[{
            "and", " ", "finding", " ", "the", " ", "coefficients", " ", "of",
              " ", "the", " ", "basis", " ", "monomials", " ", "in", " ", 
             "the", " ", "resulting", " ", "expression", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
               "which", " ", "must", " ", "be", " ", "0", " ", "modulo", " ", 
                "the", " ", "border", " ", "basis"}], ")"}], "."}]}]}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curSyz", "=", 
            RowBox[{"nbrSyzygies", "[", 
             RowBox[{"[", "z", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"syzAppliedToTanVec", "=", 
            RowBox[{"reducePoly", "[", 
             RowBox[{
              RowBox[{"curSyz", ".", "tanVecLst"}], ",", "bdry", ",", 
              "borBasis", ",", "varList"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"coeffs", "=", 
            RowBox[{"makeCoeffLst", "[", 
             RowBox[{"syzAppliedToTanVec", ",", "basisSet", ",", "varList"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"curTanSpaceRelns", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"coeffs", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"aLst", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "numBasis"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "numAs"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"grandListOfTanSpaceRelns", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"grandListOfTanSpaceRelns", ",", "curTanSpaceRelns"}], 
             "]"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", 
         RowBox[{"aLst", ",", "grandListOfTanSpaceRelns"}], "}"}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5796256824098153`*^9, 3.5796257111138153`*^9}, {
   3.579625813091015*^9, 3.5796258362726154`*^9}, {3.579625920762215*^9, 
   3.579626254845625*^9}, {3.57962639233195*^9, 3.5796264000697484`*^9}, {
   3.57962646137932*^9, 3.579626536089636*^9}, {3.5796266151360855`*^9, 
   3.5796266595030537`*^9}, {3.5796266984411535`*^9, 3.579626778470179*^9}, {
   3.579626846939457*^9, 3.579626892148354*^9}, {3.579626932271554*^9, 
   3.579627033203554*^9}, {3.5796270651835537`*^9, 3.579627161263954*^9}, {
   3.5796272426959543`*^9, 3.579627544930354*^9}, 3.5796275830723543`*^9, {
   3.579627705813154*^9, 3.5796277949515543`*^9}, {3.5796278404255543`*^9, 
   3.5796279102043543`*^9}, {3.5796279434887543`*^9, 3.579627985733554*^9}, {
   3.5796280524859543`*^9, 3.579628061253154*^9}, {3.579628205709154*^9, 
   3.579628354408354*^9}, {3.579628550020754*^9, 3.5796286120775537`*^9}, {
   3.5796286729019537`*^9, 3.579628687144754*^9}, {3.579628774754354*^9, 
   3.579628775191154*^9}, 3.579708338580146*^9, {3.5797099124355974`*^9, 
   3.579709925336797*^9}, {3.579709963353997*^9, 3.579710000279197*^9}, {
   3.579710495923826*^9, 3.579710497093834*^9}, {3.579710663032098*^9, 
   3.579710666370519*^9}, {3.5797107176324472`*^9, 3.579710746352232*^9}, {
   3.579710783932873*^9, 3.579710828237157*^9}, 3.579711531457119*^9, {
   3.582363071223853*^9, 3.582363096200574*^9}, {3.582363735682933*^9, 
   3.582363758614639*^9}, {3.582364632784498*^9, 3.5823646435173674`*^9}, {
   3.5823659240161657`*^9, 3.582365933126728*^9}, {3.601232855126487*^9, 
   3.601232865017077*^9}, {3.6120192316792755`*^9, 3.612019239994128*^9}, {
   3.612019272879139*^9, 3.612019309587175*^9}, {3.6120193843584538`*^9, 
   3.6120194469400606`*^9}, {3.612019488077524*^9, 3.6120194983111897`*^9}, {
   3.6120197882858486`*^9, 3.612019790984666*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function finds the dimension of the tangent space at the point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", "I", "]"}], TraditionalForm]]],
 ".  We assume that the user has separately executed the ",
 StyleBox["makeTanSpaceRelns",
  FontWeight->"Bold"],
 " function to obtain the aLst and list of tanSpRelns"
}], "Subsection",
 CellChangeTimes->{{3.579625724093015*^9, 3.5796258030446153`*^9}, {
   3.5796258393302155`*^9, 3.5796259160198154`*^9}, 3.579708338580146*^9, {
   3.5797115314727187`*^9, 3.579711545247696*^9}, {3.580031220097848*^9, 
   3.5800312625747414`*^9}, {3.6120198662083483`*^9, 3.612019869250368*^9}, {
   3.6120199216209035`*^9, 3.612019933726581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tanSpaceDim", "[", 
    RowBox[{"aLstLength_", ",", "tanSpRelns_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "rankOfRelns"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rankOfRelns", "=", 
        RowBox[{"MatrixRank", "[", "tanSpRelns", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"aLstLength", "-", "rankOfRelns"}]}], ";", 
       "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.57971154638651*^9, 3.579711716053588*^9}, {
  3.5800311819419603`*^9, 3.5800311988828*^9}, {3.5800312761461325`*^9, 
  3.5800313150819855`*^9}, {3.5801184696720147`*^9, 3.580118484195615*^9}, {
  3.580118568248415*^9, 3.580118572164015*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
IV. Functions for working with distinguished ideals and related border \
(pre)bases.  Distinguished ideals are defined in section 3 of the paper \
\[OpenCurlyDoubleQuote]Some elementary components of the Hilbert scheme of \
points.\[CloseCurlyDoubleQuote]\
\>", "Section",
 CellChangeTimes->{{3.5796219283928795`*^9, 3.5796219844316716`*^9}, {
  3.5846316518392625`*^9, 3.5846316543976626`*^9}, {3.6121060218195686`*^9, 
  3.612106071006684*^9}, {3.662389737796587*^9, 3.6623897430766926`*^9}, {
  3.662389801337614*^9, 3.662389842248023*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The following function constructs a lex-segment complement order ideal \
containing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "k"], TraditionalForm]]],
 " monomials of degree k, for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "\[LessEqual]", "k", "\[LessEqual]", "s"}], TraditionalForm]]],
 " .  The inputs are the Hilbert function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"H", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      SubscriptBox["h", "1"], ",", "...", ",", 
      SubscriptBox["h", "s"]}], "}"}]}], TraditionalForm]]],
 " of the desired order ideal, and the list of variables.  Recall that lists \
in ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " are indexed starting with ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]]],
 " (one, not zero), so the degree of the monomials associated to the ith \
position in ",
 Cell[BoxData[
  FormBox["H", TraditionalForm]]],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", "-", "1"}], TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.57971310359266*^9, 3.5797131587854605`*^9}, {
  3.57971319444706*^9, 3.579713386265457*^9}, {3.579713462520212*^9, 
  3.579713523392973*^9}, {3.5797138523704166`*^9, 3.579713896924302*^9}, {
  3.579714398776867*^9, 3.579714442425946*^9}, {3.584631717172063*^9, 
  3.584631782941663*^9}, {3.5846318274328623`*^9, 3.584631961499263*^9}, {
  3.612106434208212*^9, 3.6121064377026343`*^9}, {3.61210647757649*^9, 
  3.6121064795733027`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeOrderIdeal", "[", 
    RowBox[{"H_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "numH", ",", "numVars", ",", "result", ",", "i", ",", "numToTake"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numH", "=", 
        RowBox[{"Length", "[", "H", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"numVars", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "numH"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"numToTake", "=", 
            RowBox[{"H", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"result", ",", 
              RowBox[{"Take", "[", 
               RowBox[{
                RowBox[{"allDegNMonoms", "[", 
                 RowBox[{
                  RowBox[{"i", "-", "1"}], ",", "numVars", ",", "1"}], "]"}], 
                ",", 
                RowBox[{"-", "numToTake"}]}], "]"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.579713366577752*^9, 3.579713454735613*^9}, {
   3.579713533970044*^9, 3.5797135676357074`*^9}, {3.579713605887888*^9, 
   3.5797137086778955`*^9}, 3.579713773199909*^9, {3.5797139078911724`*^9, 
   3.579713911135993*^9}, {3.579713965315076*^9, 3.5797139769058757`*^9}, {
   3.579714063766676*^9, 3.5797140684622755`*^9}, {3.5797141076182756`*^9, 
   3.5797141129066753`*^9}, {3.5797141445122757`*^9, 
   3.5797141929970756`*^9}, {3.579714360619076*^9, 3.5797143929580293`*^9}}],

Cell["\<\

Examples:\
\>", "Text",
 CellChangeTimes->{{3.612107083812976*^9, 3.612107107509528*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"varList", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["x", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.612106966313023*^9, 3.6121070085112934`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.612107009837302*^9, 3.612108139723345*^9, 
  3.6121138765618114`*^9, 3.612189584980267*^9, 3.612278646312908*^9, 
  3.6122812106658473`*^9, 3.612534693888817*^9, 3.6125371474398685`*^9, 
  3.6125380314465227`*^9, 3.6125388435106583`*^9, 3.6125441367091913`*^9, 
  3.612545528879121*^9, 3.6126207202948647`*^9, 3.6127973466896462`*^9, 
  3.612881044777484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"makeOrderIdeal", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}], ",", "varList"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.579713711080311*^9, 3.5797137549165916`*^9}, {
  3.579713789860816*^9, 3.579713790079217*^9}, {3.579713924006076*^9, 
  3.5797139242244773`*^9}, {3.5797144600072594`*^9, 3.579714460444062*^9}, {
  3.6121070642192507`*^9, 3.6121070655452595`*^9}, {3.612108410994484*^9, 
  3.612108411431287*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.579713755992999*^9, 3.5797137909216223`*^9}, 
   3.5797139263616905`*^9, 3.5797139716018753`*^9, 3.5797140718630753`*^9, 
   3.5797141170094757`*^9, {3.5797141776622753`*^9, 3.5797141978018756`*^9}, 
   3.5797143799007454`*^9, 3.5797144651396923`*^9, 3.579860184485468*^9, 
   3.5798605372867355`*^9, 3.5799437226861973`*^9, 3.580030588242177*^9, 
   3.5801178190310163`*^9, 3.580118235316882*^9, 3.5801183954478025`*^9, 
   3.58072258701132*^9, 3.581010078073862*^9, 3.5810681605965295`*^9, 
   3.5811831027628403`*^9, 3.5814300791116776`*^9, 3.5822785168034678`*^9, 
   3.5823631127841177`*^9, 3.582366836596183*^9, 3.582371698842424*^9, 
   3.5823916247525992`*^9, 3.5824526150603046`*^9, 3.5824541131486793`*^9, 
   3.5841090836111894`*^9, 3.5841193343461447`*^9, 3.5841776379034233`*^9, 
   3.5842703094629774`*^9, 3.584356495155539*^9, 3.584628215410963*^9, 
   3.5846326300671906`*^9, 3.584638122124771*^9, 3.5846971358363996`*^9, 
   3.5848689405744395`*^9, {3.584880381530182*^9, 3.5848803972081823`*^9}, 
   3.584954828891337*^9, 3.5849814338940372`*^9, 3.5850424471487536`*^9, 
   3.585234655012745*^9, 3.5866196540323167`*^9, 3.5867049381469507`*^9, 
   3.5869604533610687`*^9, 3.5879208617717485`*^9, 3.598376253072068*^9, {
   3.600526578767294*^9, 3.600526605536379*^9}, 3.6012300083420944`*^9, 
   3.601232944003711*^9, 3.601296277956133*^9, 3.601396455115014*^9, 
   3.6016652916777134`*^9, 3.601749391451132*^9, 3.601749522021132*^9, 
   3.6020041759678154`*^9, 3.602085176090537*^9, 3.6030381399467664`*^9, 
   3.6037991753203635`*^9, 3.603816622552747*^9, 3.603900705141441*^9, 
   3.604080551644513*^9, 3.604080945819455*^9, 3.6041631880283127`*^9, 
   3.6047472991357584`*^9, 3.6048528520690813`*^9, 3.6089744362934213`*^9, 
   3.609520475238577*^9, 3.609952052626814*^9, 3.6104638821825976`*^9, 
   3.6106383005884433`*^9, 3.610724749632127*^9, 3.6112414815174603`*^9, 
   3.6112459838576603`*^9, 3.612015664224737*^9, 3.6120199963297825`*^9, 
   3.612103647662176*^9, 3.6121038140382433`*^9, 3.612106900979804*^9, 
   3.612107018089755*^9, 3.612107071317296*^9, 3.612108142281761*^9, 
   3.6121084122892923`*^9, 3.612113876570812*^9, 3.6121895849958673`*^9, 
   3.612278646322908*^9, 3.612281210681447*^9, 3.612534693904417*^9, 
   3.612537147455468*^9, 3.612538031462123*^9, 3.612538843526258*^9, 
   3.6125441367247915`*^9, 3.612545528894721*^9, 3.612620720304864*^9, 
   3.6127973467052464`*^9, 3.612881044787484*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The following functions accept an order ideal (or basis set) and its boundary \
as input, and return the list of maximal basis monomials (resp. minimal \
boundary monomials) of that basis set.  (The terms are defined in section 2.5 \
of the paper.)\
\>", "Subsection",
 CellChangeTimes->{{3.578932546482662*^9, 3.578932616448662*^9}, {
   3.578932894893062*^9, 3.5789329101030617`*^9}, 3.578933549538262*^9, {
   3.578934102136662*^9, 3.578934104897862*^9}, {3.5796046024796085`*^9, 
   3.579604647392297*^9}, {3.5796047046602635`*^9, 3.5796047171871443`*^9}, {
   3.603901028448626*^9, 3.6039010303984118`*^9}, {3.612106545280924*^9, 
   3.612106551411763*^9}, {3.6121066205524063`*^9, 3.6121066326892843`*^9}, {
   3.6121066776643724`*^9, 3.6121066796767855`*^9}}],

Cell[TextData[{
 "A basis monomial is ",
 StyleBox["maximal ",
  FontWeight->"Bold"],
 "if multiplication by EVERY variable takes it outside the basis set."
}], "Text",
 CellChangeTimes->{{3.5789337416990623`*^9, 3.578933773944262*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"maxBasisMons", "[", 
     RowBox[{"basisSet_", ",", "bdry_", ",", "varList_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "result", ",", "i", ",", "j", ",", "okSoFar", ",", "numVars", ",", 
        "numBasis", ",", "curBasisMon"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numBasis", "=", 
         RowBox[{"Length", "[", "basisSet", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"numVars", "=", 
         RowBox[{"Length", "[", "varList", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "numBasis"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curBasisMon", "=", 
             RowBox[{"basisSet", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"okSoFar", "=", "True"}], ";", "\[IndentingNewLine]", 
            RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{"okSoFar", " ", "&&", " ", 
               RowBox[{"j", " ", "\[LessEqual]", " ", "numVars"}]}], " ", ",",
               "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"okSoFar", "=", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{"bdry", ",", 
                   RowBox[{
                    RowBox[{"varList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", "curBasisMon"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"j", "=", 
                 RowBox[{"j", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
               ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"result", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"result", ",", "curBasisMon"}], "]"}]}], ";"}], 
               "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"sortInLexOrder", "[", 
          RowBox[{"result", ",", "varList"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.578933570036662*^9, {3.578933622639862*^9, 3.578933663246662*^9}, {
   3.578933721294262*^9, 3.5789337249602623`*^9}, {3.578933778312262*^9, 
   3.578933912160262*^9}, {3.5789339483366623`*^9, 3.5789340934942617`*^9}, {
   3.578934127315062*^9, 3.5789342390110617`*^9}, {3.5789344529034843`*^9, 
   3.5789344544792557`*^9}, {3.5792624942375407`*^9, 
   3.5792625004309793`*^9}, {3.57960466505161*^9, 3.5796047518192787`*^9}, 
   3.5796048068872786`*^9, {3.5797124000061197`*^9, 3.579712438444766*^9}, {
   3.6038215482667465`*^9, 3.6038215525267467`*^9}, {3.6039011764124327`*^9, 
   3.6039012847465887`*^9}, {3.6039013179762564`*^9, 
   3.6039013486959496`*^9}, {3.6039016871940756`*^9, 3.6039016922340755`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["OO"], "Input",
 CellChangeTimes->{{3.5797124779130187`*^9, 3.57971247803782*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5797124787554245`*^9, 3.5797144781657753`*^9, 3.5798601845166664`*^9, 
   3.5798605373335347`*^9, 3.5799437227174015`*^9, 3.5800305882733583`*^9, 
   3.5801178190622163`*^9, 3.5801182353324823`*^9, 3.580118395479002*^9, 
   3.5807225870425196`*^9, 3.5810100930030622`*^9, 3.581068172000568*^9, 
   3.5811831027784405`*^9, 3.5814300791428776`*^9, 3.5822785168346653`*^9, 
   3.5823631127997184`*^9, 3.5823668366273837`*^9, 3.582371698873624*^9, 
   3.582391624768199*^9, 3.582452615075905*^9, 3.5824541131642795`*^9, 
   3.5841090836267896`*^9, 3.584119334377344*^9, 3.584177637919011*^9, 
   3.584270309494177*^9, 3.5843564951711392`*^9, 3.5846282154421635`*^9, 
   3.5846326300827904`*^9, 3.584638122140371*^9, 3.5846971358519993`*^9, 
   3.5848689405900373`*^9, {3.584880381545782*^9, 3.5848803972237825`*^9}, 
   3.5849548289069366`*^9, 3.5849814338940372`*^9, 3.585042447164338*^9, 
   3.585234655153116*^9, 3.586619654047917*^9, 3.586704938164452*^9, 
   3.5869604533766675`*^9, 3.5879208617717485`*^9, 3.598376253072068*^9, {
   3.6005265787828937`*^9, 3.6005266055675783`*^9}, 3.6012300083420944`*^9, 
   3.601232944019311*^9, 3.601296277966133*^9, 3.6013964551350136`*^9, 
   3.6016652916977134`*^9, 3.601749391481132*^9, 3.601749522041132*^9, 
   3.6020041759834156`*^9, 3.6020851761075406`*^9, 3.6030381399623666`*^9, 
   3.6037991753303633`*^9, 3.6038166225727463`*^9, 3.603900705161435*^9, 
   3.604080551664513*^9, 3.604080945829455*^9, 3.604163188048313*^9, 
   3.604747299151358*^9, 3.6048528520790815`*^9, 3.608974436309021*^9, 
   3.609520475254177*^9, 3.609952052642414*^9, 3.610463882198198*^9, 
   3.610638300619643*^9, 3.6107247496521287`*^9, 3.611241481533061*^9, 
   3.61124598387326*^9, 3.6120156642447376`*^9, 3.6120199963453827`*^9, 
   3.6121036476777763`*^9, 3.612103814069443*^9, 3.6121071208954144`*^9, 
   3.6121081466185894`*^9, 3.6121084245041704`*^9, 3.612113876581814*^9, 
   3.612189585011467*^9, 3.612278646342908*^9, 3.612281210697047*^9, 
   3.6125346939200172`*^9, 3.6125371474710684`*^9, 3.612538031477723*^9, 
   3.612538843541858*^9, 3.6125441367403917`*^9, 3.612545528910321*^9, 
   3.6126207203248634`*^9, 3.6127973467208467`*^9, 3.6128810448074837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6121069112758703`*^9, 3.6121069514149275`*^9}, {
  3.6121070390718894`*^9, 3.6121070408191004`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121070419579077`*^9, 3.612107075810125*^9, 
  3.612108150971017*^9, 3.6121084274525895`*^9, 3.6121138765908146`*^9, 
  3.612189585027067*^9, 3.612278646352908*^9, 3.6122812107126474`*^9, 
  3.6125346939356174`*^9, 3.6125371474866686`*^9, 3.612538031477723*^9, 
  3.612538843541858*^9, 3.612544136755992*^9, 3.6125455289259214`*^9, 
  3.6126207203348627`*^9, 3.612797346736447*^9, 3.612881044817484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxes", "=", 
  RowBox[{"maxBasisMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5789343202422285`*^9, 3.5789343429427023`*^9}, {
  3.5796048312700787`*^9, 3.5796048342184787`*^9}, {3.579712482483848*^9, 
  3.57971249212471*^9}, {3.612107456297564*^9, 3.612107462740405*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5789343440816264`*^9, 3.578934457958435*^9, 3.5790218411483135`*^9, 
   3.5792611466295123`*^9, 3.579340945283948*^9, 3.5794449085045977`*^9, 
   3.5796048358876786`*^9, {3.579712486321473*^9, 3.57971249376272*^9}, 
   3.5798601845322657`*^9, 3.5798605373491344`*^9, 3.5799437227330036`*^9, 
   3.5800305883045387`*^9, 3.5801178190778165`*^9, 3.5801182353636813`*^9, 
   3.580118395494602*^9, 3.5807225870581193`*^9, 3.5810100930342617`*^9, 
   3.5810681748710785`*^9, 3.5811831028096404`*^9, 3.581430079158478*^9, 
   3.582278516850264*^9, 3.582363112815319*^9, 3.5823668366429844`*^9, 
   3.582371698889224*^9, 3.5823916247993994`*^9, 3.582452615075905*^9, 
   3.5824541131798797`*^9, 3.5841090836423893`*^9, 3.5841193343929443`*^9, 
   3.584177637934599*^9, 3.584270309509777*^9, 3.5843564951711392`*^9, 
   3.5846282154421635`*^9, 3.5846326300827904`*^9, 3.5846381221559706`*^9, 
   3.5846971358675995`*^9, 3.5848689405900373`*^9, {3.5848803815613823`*^9, 
   3.584880397379782*^9}, 3.584954828922536*^9, 3.584981433909638*^9, 
   3.585042447179922*^9, 3.58523465518431*^9, 3.5866196540635166`*^9, 
   3.586704938179453*^9, 3.5869604533766675`*^9, 3.587920861787349*^9, 
   3.598376253087668*^9, {3.6005265787984934`*^9, 3.6005266055831785`*^9}, 
   3.6012300083576946`*^9, 3.601232944034911*^9, 3.6012962779761333`*^9, 
   3.601396455145014*^9, 3.6016652917077136`*^9, 3.601749391501132*^9, 
   3.601749522051132*^9, 3.602004175999016*^9, 3.6020851761185427`*^9, 
   3.603038139977967*^9, 3.6037991753403635`*^9, 3.6038166225827465`*^9, 
   3.6039007051714315`*^9, 3.6040805516745133`*^9, 3.604080945839455*^9, 
   3.604163188058313*^9, 3.604747299166958*^9, 3.6048528520890813`*^9, 
   3.6089744363246207`*^9, 3.6095204752697783`*^9, 3.609952052642414*^9, 
   3.610463882213798*^9, 3.610638300619643*^9, 3.61072474966313*^9, 
   3.611241481548661*^9, 3.6112459838888597`*^9, 3.612015664254738*^9, 
   3.612019996360983*^9, 3.6121036476933765`*^9, 3.6121038140850434`*^9, 
   3.612107153624424*^9, 3.612107210049986*^9, 3.612107464659218*^9, 
   3.612108157055056*^9, 3.612108431181013*^9, 3.6121138765998154`*^9, 
   3.6121895850426674`*^9, 3.612278646372908*^9, 3.612281210728247*^9, 
   3.6125346939512177`*^9, 3.612537147502269*^9, 3.612538031493323*^9, 
   3.6125388435574584`*^9, 3.612544136771592*^9, 3.612545528941521*^9, 
   3.6126207203448625`*^9, 3.612797346752047*^9, 3.612881044827484*^9}]
}, Open  ]],

Cell[TextData[{
 "A boundary monomial is ",
 StyleBox["minimal",
  FontWeight->"Bold"],
 " if division by every variable that divides the monomial yields a basis \
monomial."
}], "Text",
 CellChangeTimes->{{3.5796049934788785`*^9, 3.5796050503408785`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"minBdryMons", "[", 
     RowBox[{"basisSet_", ",", "bdry_", ",", "varList_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "result", ",", "i", ",", "j", ",", "okSoFar", ",", "numBdry", ",", 
        "numVars", ",", "curBdryMon"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numBdry", "=", 
         RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numVars", "=", 
         RowBox[{"Length", "[", "varList", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "numBdry"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curBdryMon", "=", 
             RowBox[{"bdry", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"okSoFar", "=", "True"}], ";", "\[IndentingNewLine]", 
            RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{"okSoFar", " ", "&&", " ", 
               RowBox[{"j", "\[LessEqual]", "numVars"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Exponent", "[", 
                    RowBox[{"curBdryMon", ",", 
                    RowBox[{"varList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ">", "0"}], " ", 
                  ",", "\[IndentingNewLine]", 
                  RowBox[{"(", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"okSoFar", "=", 
                    RowBox[{"(", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"basisSet", ",", 
                    RowBox[{"curBdryMon", "/", 
                    RowBox[{"varList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ")"}]}], ";"}],
                    "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"j", "=", 
                 RowBox[{"j", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
               ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"result", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"result", ",", "curBdryMon"}], "]"}]}], ";"}], 
               "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"sortInLexOrder", "[", 
          RowBox[{"result", ",", "varList"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5789344946380315`*^9, 3.5789346084676347`*^9}, {
  3.578934847844775*^9, 3.57893488472483*^9}, {3.5789349166902018`*^9, 
  3.5789349957676153`*^9}, {3.5789351491175814`*^9, 3.578935168602231*^9}, {
  3.579262508012871*^9, 3.579262514253111*^9}, {3.5796050682184787`*^9, 
  3.5796051343780785`*^9}, {3.5797126299591947`*^9, 3.5797126558553605`*^9}, {
  3.603821167386747*^9, 3.6038212200967464`*^9}, {3.6038212658567467`*^9, 
  3.6038212735667467`*^9}, {3.6038213609367466`*^9, 3.603821430956747*^9}, {
  3.603821962397747*^9, 3.6038220631677465`*^9}, {3.603822498962316*^9, 
  3.6038225122241116`*^9}, {3.6038225673869715`*^9, 3.6038225737871*^9}, {
  3.6039014756446795`*^9, 3.6039015727040753`*^9}, {3.6039016096840754`*^9, 
  3.6039016430840755`*^9}, {3.6039017413640757`*^9, 3.603901763594075*^9}}],

Cell["\<\
Example:
\
\>", "Text",
 CellChangeTimes->{{3.6121068200152855`*^9, 3.612106827269332*^9}}],

Cell[CellGroupData[{

Cell[BoxData["OO"], "Input",
 CellChangeTimes->{{3.5796051732064786`*^9, 3.5796051746104784`*^9}, {
  3.5797127037164674`*^9, 3.5797127135757303`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5796051749536786`*^9, {3.579712704777274*^9, 3.5797127148549385`*^9}, 
   3.5798601845790644`*^9, 3.579860537395934*^9, 3.57994372277981*^9, 
   3.58003058835131*^9, 3.580117819140217*^9, 3.5801182354104805`*^9, 
   3.580118395541401*^9, 3.5807225871049185`*^9, 3.581010093096662*^9, 
   3.581068186930342*^9, 3.5811831028408403`*^9, 3.5814300792052774`*^9, 
   3.58227851689706*^9, 3.582363112862121*^9, 3.582366836705386*^9, 
   3.582371698951624*^9, 3.582391624846199*^9, 3.582452615107105*^9, 
   3.5824541132110806`*^9, 3.5841090836735897`*^9, 3.5841193344241447`*^9, 
   3.5841776379657736`*^9, 3.5842703095409775`*^9, 3.584356495202339*^9, 
   3.5846282154733644`*^9, 3.584632630113991*^9, 3.584638122187171*^9, 
   3.584697135898799*^9, 3.584868940621233*^9, {3.584880381592582*^9, 
   3.584880397395382*^9}, 3.5849548289537354`*^9, 3.5849814339408383`*^9, 
   3.585042447195507*^9, 3.5852346552155037`*^9, 3.586619654079117*^9, 
   3.5867049382044554`*^9, 3.5869604534078655`*^9, 3.58792086180295*^9, 
   3.5983762531032677`*^9, {3.600526578829693*^9, 3.6005266056143775`*^9}, 
   3.601230008388894*^9, 3.6012329440505114`*^9, 3.6012962780161343`*^9, 
   3.6013964551750135`*^9, 3.601665291737714*^9, 3.601749391541132*^9, 
   3.6017495220711317`*^9, 3.602004176030216*^9, 3.6020851761465483`*^9, 
   3.6030381400091667`*^9, 3.6037991753703637`*^9, 3.6038166226127467`*^9, 
   3.6039007052014227`*^9, 3.6040805517045135`*^9, 3.6040809458694553`*^9, 
   3.604163188088313*^9, 3.6047472991981573`*^9, 3.6048528521290817`*^9, 
   3.6089744363402205`*^9, 3.609520475300979*^9, 3.6099520526736145`*^9, 
   3.610463882244998*^9, 3.610638300650843*^9, 3.6107247497001333`*^9, 
   3.6112414815798616`*^9, 3.61124598390446*^9, 3.6120156642847376`*^9, 
   3.6120199963921833`*^9, 3.612103647724577*^9, 3.6121038141162434`*^9, 
   3.6121067984403467`*^9, 3.6121072545258703`*^9, 3.612108206366972*^9, 
   3.6121084394334664`*^9, 3.612113876612817*^9, 3.6121895850582676`*^9, 
   3.612278646392908*^9, 3.612281210743847*^9, 3.612534693966818*^9, 
   3.612537147517869*^9, 3.6125380315089226`*^9, 3.6125388435886583`*^9, 
   3.6125441367871923`*^9, 3.6125455289571214`*^9, 3.6126207203648615`*^9, 
   3.6127973467676473`*^9, 3.6128810448474846`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["bdry"], "Input",
 CellChangeTimes->{{3.5796051754216785`*^9, 3.5796051759832783`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5796051763264785`*^9, 3.579860184594664*^9, 3.5798605374115343`*^9, 
   3.5799437227954116`*^9, 3.580030588382491*^9, 3.580117819171417*^9, 
   3.58011823542608*^9, 3.5801183955726004`*^9, 3.5807225871205177`*^9, 
   3.581010093112262*^9, 3.581068189832054*^9, 3.5811831028564405`*^9, 
   3.5814300792208776`*^9, 3.5822785169126587`*^9, 3.582363112877722*^9, 
   3.582366836720987*^9, 3.582371698967224*^9, 3.5823916248617992`*^9, 
   3.5824526151227045`*^9, 3.5824541132266808`*^9, 3.5841090836735897`*^9, 
   3.584119334439745*^9, 3.5841776379813614`*^9, 3.584270309556577*^9, 
   3.5843564952179394`*^9, 3.584628215488965*^9, 3.5846326301295905`*^9, 
   3.5846381222027707`*^9, 3.584697135914399*^9, 3.584868940621233*^9, {
   3.584880381592582*^9, 3.584880397410982*^9}, 3.5849548289693356`*^9, 
   3.5849814339408383`*^9, 3.585042447211091*^9, 3.5852346552311*^9, 
   3.586619654094717*^9, 3.586704938216956*^9, 3.5869604534078655`*^9, 
   3.587920861818551*^9, 3.598376253118868*^9, {3.6005265788608923`*^9, 
   3.600526605629977*^9}, 3.601230008388894*^9, 3.6012329440661116`*^9, 
   3.6012962780261345`*^9, 3.601396455185014*^9, 3.601665291747714*^9, 
   3.601749391551132*^9, 3.601749522081132*^9, 3.602004176045816*^9, 
   3.6020851761585507`*^9, 3.603038140024767*^9, 3.6037991753803635`*^9, 
   3.6038166226227465`*^9, 3.6039007052214165`*^9, 3.604080551714514*^9, 
   3.6040809458794556`*^9, 3.6041631880983133`*^9, 3.604747299213757*^9, 
   3.604852852139082*^9, 3.6089744363558207`*^9, 3.60952047531658*^9, 
   3.6099520526892147`*^9, 3.610463882260598*^9, 3.610638300666443*^9, 
   3.610724749715135*^9, 3.611241481595462*^9, 3.61124598392006*^9, 
   3.612015664294738*^9, 3.6120199963921833`*^9, 3.612103647740177*^9, 
   3.6121038141318436`*^9, 3.6121072577238913`*^9, 3.612108209455792*^9, 
   3.612108443676694*^9, 3.6121138766218176`*^9, 3.612189585073868*^9, 
   3.6122786464029083`*^9, 3.612281210759447*^9, 3.612534693982418*^9, 
   3.6125371475334687`*^9, 3.6125380315245223`*^9, 3.6125388435886583`*^9, 
   3.6125441368027925`*^9, 3.6125455289727216`*^9, 3.612620720384861*^9, 
   3.6127973467832475`*^9, 3.612881044857485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mins", "=", 
  RowBox[{"minBdryMons", "[", 
   RowBox[{"OO", ",", "bdry", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5789350015708895`*^9, 3.578935027685624*^9}, {
  3.5796051601492786`*^9, 3.579605163300479*^9}, {3.579712681018322*^9, 
  3.5797126873363624`*^9}, {3.612107470041252*^9, 3.6121074724592676`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.578935028964841*^9, 3.5789351751075144`*^9, 3.5790218411951137`*^9, 
   3.5792611466919127`*^9, 3.579340945346348*^9, 3.5794449085514*^9, 
   3.5796051646888785`*^9, {3.579712689582777*^9, 3.5797126995044403`*^9}, 
   3.579860184563465*^9, 3.5798605373647346`*^9, 3.579943722764208*^9, 
   3.5800305883357196`*^9, 3.580117819109017*^9, 3.580118235394881*^9, 
   3.580118395525801*^9, 3.5807225870893188`*^9, 3.5810100930810623`*^9, 
   3.581068183669817*^9, 3.58118310282524*^9, 3.5814300791740775`*^9, 
   3.582278516881461*^9, 3.5823631128465204`*^9, 3.5823668366741853`*^9, 
   3.582371698920424*^9, 3.582391624814999*^9, 3.582452615091505*^9, 
   3.5824541131954803`*^9, 3.5841090836579895`*^9, 3.5841193344085445`*^9, 
   3.5841776379501863`*^9, 3.5842703095253773`*^9, 3.584356495186739*^9, 
   3.5846282154733644`*^9, 3.5846326300983906`*^9, 3.584638122171571*^9, 
   3.5846971358831997`*^9, 3.584868940605635*^9, {3.5848803815769825`*^9, 
   3.584880397379782*^9}, 3.584954828938136*^9, 3.584981433925238*^9, 
   3.585042447195507*^9, 3.585234655199907*^9, 3.586619654079117*^9, 
   3.586704938191954*^9, 3.5869604533922663`*^9, 3.58792086180295*^9, 
   3.5983762531032677`*^9, {3.600526578814093*^9, 3.600526605598778*^9}, 
   3.6012300083732944`*^9, 3.601232944034911*^9, 3.601296278006134*^9, 
   3.601396455165014*^9, 3.6016652917177134`*^9, 3.601749391521132*^9, 
   3.601749522061132*^9, 3.602004176014616*^9, 3.602085176135546*^9, 
   3.6030381399935665`*^9, 3.6037991753603635`*^9, 3.6038166226027465`*^9, 
   3.6039007051914253`*^9, 3.6040805516945133`*^9, 3.604080945859455*^9, 
   3.604163188068313*^9, 3.6047472991825576`*^9, 3.6048528521090813`*^9, 
   3.6089744363402205`*^9, 3.6095204752853785`*^9, 3.6099520526736145`*^9, 
   3.610463882229398*^9, 3.6106383006352434`*^9, 3.6107247496881323`*^9, 
   3.6112414815642614`*^9, 3.61124598390446*^9, 3.6120156642747374`*^9, 
   3.612019996376583*^9, 3.6121036477089767`*^9, 3.6121038141006436`*^9, 
   3.612107261265114*^9, 3.6121074730364714`*^9, 3.612108219876659*^9, 
   3.612108447186716*^9, 3.6121138766308184`*^9, 3.6121895850894675`*^9, 
   3.612278646422908*^9, 3.6122812107750473`*^9, 3.6125346939980183`*^9, 
   3.6125371475334687`*^9, 3.6125380315401225`*^9, 3.6125388436198587`*^9, 
   3.6125441368183928`*^9, 3.6125455289883213`*^9, 3.6126207203948603`*^9, 
   3.6127973467988477`*^9, 3.612881044877485*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function (which has two versions) constructs the ``short list\
\[CloseCurlyQuote]\[CloseCurlyQuote] of generators of a ",
 "distinguished",
 " ideal using the leading and trailing monomial sets LM and TM as described \
in section 3 of the paper. The first version generates coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"+", "1"}], ",", " ", 
    RowBox[{"-", "1"}], ",", " ", 
    RowBox[{"or", " ", "0"}]}], TraditionalForm]]],
 " with equal probability; the second, which requires an additional parameter \
",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 ", generates a random nonzero coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "1"}], TraditionalForm]]],
 " with probability ",
 Cell[BoxData[
  FormBox["p", TraditionalForm]]],
 ", and ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]]],
 " with probability ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "-", "p"}], TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{
  3.5797130697250605`*^9, {3.579714515528015*^9, 3.579714587943679*^9}, {
   3.5846320292656627`*^9, 3.584632166514907*^9}, {3.586621024042026*^9, 
   3.586621191204026*^9}, {3.6012310057748947`*^9, 3.6012310150256944`*^9}, {
   3.601231045164894*^9, 3.601231071575694*^9}, {3.6121075969168653`*^9, 
   3.6121075972132673`*^9}, 3.6623898589781904`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeShortListOfIdealGenerators", "[", 
     RowBox[{"LM_", ",", "TM_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"result", ",", "i", ",", "j", ",", "numLM", ",", "numTM"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"numLM", "=", 
         RowBox[{"Length", "[", "LM", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numTM", "=", 
         RowBox[{"Length", "[", "TM", "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"LM", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], "numTM"], 
              RowBox[{
               RowBox[{"RandomInteger", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}], 
               RowBox[{"TM", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "numLM"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.5797145591770945`*^9, {3.5797145937781167`*^9, 3.5797147384690437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeShortListOfIdealGenerators", "[", 
     RowBox[{"LM_", ",", "TM_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "result", ",", "i", ",", "j", ",", "numLM", ",", "numTM", ",", " ", 
        "coeffLst"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"numLM", "=", 
         RowBox[{"Length", "[", "LM", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numTM", "=", 
         RowBox[{"Length", "[", "TM", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "numLM"}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"coeffLst", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"RandomReal", "[", "]"}], "<", "p"}], ",", "1", ",",
                  "0"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "numTM"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"result", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"result", ",", 
               RowBox[{
                RowBox[{"LM", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  UnderoverscriptBox["\[Sum]", 
                   RowBox[{"j", "=", "1"}], "numTM"], 
                  RowBox[{
                   RowBox[{"coeffLst", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", 
                   RowBox[{"TM", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
            ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.5797145591770945`*^9, {3.5797145937781167`*^9, 3.5797147384690437`*^9}, {
   3.586621216912826*^9, 3.5866214941872263`*^9}, {3.586621536057626*^9, 
   3.586621536806426*^9}}],

Cell["Examples:", "Text",
 CellChangeTimes->{{3.6012311599028945`*^9, 3.601231168139694*^9}}],

Cell[CellGroupData[{

Cell[BoxData["maxes"], "Input",
 CellChangeTimes->{{3.612107508292697*^9, 3.6121075092755036`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121075095719056`*^9, 3.6121082290339174`*^9, 
  3.6121084623968134`*^9, 3.61211387664482*^9, 3.6121895851050677`*^9, 
  3.612278646452908*^9, 3.612281210806247*^9, 3.6125346940292187`*^9, 
  3.612537147549069*^9, 3.6125380315713224`*^9, 3.612538843635459*^9, 
  3.6125441368495927`*^9, 3.6125455290039215`*^9, 3.61262072041486*^9, 
  3.612797346830048*^9, 3.612881044897485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["mins"], "Input",
 CellChangeTimes->{{3.6121075101959095`*^9, 3.6121075106951127`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121075109603148`*^9, 3.6121082316391344`*^9, 
  3.6121084652516317`*^9, 3.6121138766528206`*^9, 3.612189585120668*^9, 
  3.612278646462908*^9, 3.612281210806247*^9, 3.6125346940292187`*^9, 
  3.612537147564669*^9, 3.6125380315869217`*^9, 3.612538843651059*^9, 
  3.612544136865193*^9, 3.6125455290195217`*^9, 3.612620720434859*^9, 
  3.612797346830048*^9, 3.612881044907485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"mins", ",", "7"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6121074826461325`*^9, 3.612107490804985*^9}, 
   3.6121075260768113`*^9, {3.6121082349151554`*^9, 3.6121082654601507`*^9}, {
   3.612108377501069*^9, 3.61210839007475*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.612107526638415*^9, 3.612108268564571*^9, {3.612108378686677*^9, 
   3.612108391041956*^9}, 3.612108469884862*^9, 3.6121138766618214`*^9, 
   3.6121895851362677`*^9, 3.612278646472908*^9, 3.612281210821847*^9, 
   3.612534694044819*^9, 3.612537147580269*^9, 3.6125380315869217`*^9, 
   3.6125388436666594`*^9, 3.612544136865193*^9, 3.612545529035122*^9, 
   3.6126207204448586`*^9, 3.6127973468456483`*^9, 3.612881044917485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TM", "=", 
  RowBox[{"Take", "[", 
   RowBox[{"maxes", ",", 
    RowBox[{"-", "3"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6121075299144363`*^9, 3.61210753680968*^9}, {
  3.6121082448212185`*^9, 3.612108248768044*^9}, {3.612108340591233*^9, 
  3.612108342993648*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121075371528826`*^9, 3.6121082841490707`*^9, 
  3.612108345052861*^9, 3.6121085156399546`*^9, 3.6121138766698227`*^9, 
  3.612189585151868*^9, 3.612278646492908*^9, 3.612281210837447*^9, 
  3.612534694060419*^9, 3.612537147595869*^9, 3.612538031602522*^9, 
  3.612538843682259*^9, 3.6125441368807926`*^9, 3.612545529050722*^9, 
  3.612620720454858*^9, 3.6127973468612485`*^9, 3.6128810449374857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"makeShortListOfIdealGenerators", "[", 
  RowBox[{"LM", ",", "TM", ",", ".67"}], "]"}]], "Input",
 CellChangeTimes->{{3.5866214989140263`*^9, 3.586621511269226*^9}, {
  3.586621545105626*^9, 3.586621577616026*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["x", "3", "2"]}], "+", 
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.586621577990426*^9, 3.5867049382594595`*^9, 3.5869604534546614`*^9, 
   3.587920861849752*^9, 3.5983762531500683`*^9, {3.600526578907691*^9, 
   3.600526605692376*^9}, 3.6012300084356947`*^9, 3.601232944097312*^9, 
   3.6012962780761356`*^9, 3.6013964552450137`*^9, 3.6016652917877145`*^9, 
   3.601749391651132*^9, 3.601749522121132*^9, 3.602004176092616*^9, 
   3.60208517620556*^9, 3.6030381400715675`*^9, 3.6037991754303637`*^9, 
   3.6038166226727467`*^9, 3.6039007052714014`*^9, 3.6040805517645144`*^9, 
   3.604080945909456*^9, 3.604163188138314*^9, 3.6047472992761555`*^9, 
   3.604852852189082*^9, 3.6089744364026194`*^9, 3.6095204753633814`*^9, 
   3.6099520527360153`*^9, 3.6104638822917986`*^9, 3.6106383007132435`*^9, 
   3.6107247497721405`*^9, 3.6112414816422625`*^9, 3.61124598395126*^9, 
   3.6120156643447385`*^9, 3.612019996438983*^9, 3.6121036477869773`*^9, 
   3.612103814194244*^9, 3.612107544094927*^9, 3.6121076075717335`*^9, 
   3.612108536434888*^9, 3.612113876677823*^9, 3.612189585151868*^9, 
   3.6122786465029078`*^9, 3.6122812108530474`*^9, 3.6125346940760193`*^9, 
   3.612537147595869*^9, 3.612538031618122*^9, 3.6125388436978593`*^9, 
   3.612544136896393*^9, 3.612545529050722*^9, 3.6126207204648576`*^9, 
   3.6127973468768487`*^9, 3.612881044947486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{"makeShortListOfIdealGenerators", "[", 
   RowBox[{"LM", ",", "TM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5797147496075153`*^9, 3.579714791212982*^9}, 
   3.6121075573394117`*^9, {3.612536460538847*^9, 3.612536462348459*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.612107558166217*^9, 3.61210761328137*^9, 
  3.612108551410984*^9, 3.612113876686824*^9, 3.612189585167468*^9, 
  3.612278646522908*^9, 3.6122812108842473`*^9, 3.6125346940916195`*^9, 
  3.6125371476114693`*^9, 3.612538031633722*^9, 3.6125388436978593`*^9, 
  3.612544136911993*^9, 3.6125455290663223`*^9, 3.6126207204848566`*^9, 
  3.612797346892449*^9, 3.6128810449574857`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The following function constructs an O-border basis by adding to the short \
list of generators ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 " the boundary monomials that do not lie in the set of leading monomials \
\[OpenCurlyDoubleQuote]LM.\[CloseCurlyDoubleQuote]  The terminology is \
discussed in section 3 of the paper. In the resulting border (pre)basis, the \
elements of ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 " have the same list positions (or indices) as their corresponding leading \
monomials have in the list of boundary monomials."
}], "Subsection",
 CellChangeTimes->{{3.577201889259136*^9, 3.5772019668384333`*^9}, {
   3.578933002361462*^9, 3.578933004389462*^9}, {3.5789330810634623`*^9, 
   3.5789331218418617`*^9}, 3.579605270113679*^9, {3.5796053200024786`*^9, 
   3.5796054172528787`*^9}, {3.579605475877904*^9, 3.5796054926169186`*^9}, {
   3.579605593519012*^9, 3.579605630975092*^9}, {3.5796227759642153`*^9, 
   3.579622778990615*^9}, {3.6125364800477767`*^9, 3.612536484946208*^9}, {
   3.612536532387112*^9, 3.612536539375957*^9}, {3.612536585521053*^9, 
   3.6125367502113085`*^9}}],

Cell[TextData[{
 "It is useful and important for the border basis to be in the same order as \
the corresponding monomials in bdry.  So, the function for building the \
border basis (or at least border pre-basis) needs to achieve this.  This \
function accepts the short list of generators of a ",
 "distinguished",
 " ideal -- one constructed using LM and TM as in section 3 of the paper -- \
we know that for such ideals, if we add to the short list all of the boundary \
monomials that are not in LM, then we get a border basis.  IF the short list \
generates the same ideal as the full border basis does, then the ideal is \
said to be ",
 StyleBox["efficient",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.5796052584760785`*^9, 3.5796052800352783`*^9}, {
   3.5796054467368784`*^9, 3.5796054582964783`*^9}, {3.5797148574198065`*^9, 
   3.5797150042477217`*^9}, {3.6121076911882696`*^9, 
   3.6121077117804017`*^9}, {3.6121077735421977`*^9, 3.612107837268606*^9}, {
   3.6121078701224165`*^9, 3.612107902867027*^9}, {3.6125367642981987`*^9, 
   3.6125367668098145`*^9}, 3.6623898970785713`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"makeBorderBasisOfI", "[", 
     RowBox[{"G_", ",", "bdry_", ",", "LM_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "i", ",", "j", ",", "result", ",", "numBdry", ",", "curBdryMon", ",", 
        "loc"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"result", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numBdry", "=", 
         RowBox[{"Length", "[", "bdry", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "<=", "numBdry"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"curBdryMon", "=", 
             RowBox[{"bdry", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"LM", ",", "curBdryMon"}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"loc", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Position", "[", 
                    RowBox[{"LM", ",", "curBdryMon"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"result", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"result", ",", 
                   RowBox[{"G", "[", 
                    RowBox[{"[", "loc", "]"}], "]"}]}], "]"}]}], ";"}], 
               "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"result", "=", 
                 RowBox[{"Append", "[", 
                  RowBox[{"result", ",", "curBdryMon"}], "]"}]}], ";"}], 
               "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.576332260781204*^9, 3.5763322795324044`*^9}, {
  3.5772020331388583`*^9, 3.5772022824596567`*^9}, {3.577202320087098*^9, 
  3.5772024604196033`*^9}, {3.577202522195999*^9, 3.5772025738791304`*^9}, {
  3.57720260654574*^9, 3.5772026146265917`*^9}, {3.5772027494270554`*^9, 
  3.5772027528746777`*^9}, {3.577202835695609*^9, 3.5772028428248544`*^9}, {
  3.5772029870333138`*^9, 3.577203015675832*^9}, {3.577203048031269*^9, 
  3.5772030676410975`*^9}, {3.579715090312922*^9, 3.5797151088769217`*^9}, {
  3.6125368378526707`*^9, 3.612536878522131*^9}}],

Cell[CellGroupData[{

Cell[BoxData["OO"], "Input",
 CellChangeTimes->{{3.612108092923045*^9, 3.612108093047846*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.612108093422248*^9, {3.6121085737971277`*^9, 3.61210859295405*^9}, 
   3.6121138766978254`*^9, 3.6121895851830683`*^9, 3.6122786465429077`*^9, 
   3.612281210899847*^9, 3.6125346941072197`*^9, 3.6125371476270695`*^9, 
   3.6125380316493216`*^9, 3.612538843713459*^9, 3.612544136927593*^9, 
   3.6125455290819225`*^9, 3.612620720504856*^9, 3.612797346908049*^9, 
   3.6128810449774857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["TM"], "Input",
 CellChangeTimes->{{3.6121081032815113`*^9, 3.612108105356325*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121081059023285`*^9, 3.6121085901616325`*^9, 
  3.612113876705826*^9, 3.6121895851986685`*^9, 3.612278646552908*^9, 
  3.612281210915447*^9, 3.61253469412282*^9, 3.6125371476426697`*^9, 
  3.6125380316649218`*^9, 3.612538843729059*^9, 3.6125441369431934`*^9, 
  3.6125455290975227`*^9, 3.6126207205148554`*^9, 3.6127973469236493`*^9, 
  3.612881044987486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["LM"], "Input",
 CellChangeTimes->{{3.6121081067291336`*^9, 3.6121081068695345`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6121081073843374`*^9, 3.6121085961052704`*^9, 
  3.612113876713827*^9, 3.6121895852142687`*^9, 3.612278646572908*^9, 
  3.6122812109310474`*^9, 3.61253469412282*^9, 3.6125371476426697`*^9, 
  3.6125380316649218`*^9, 3.6125388437446594`*^9, 3.612544136958793*^9, 
  3.6125455291131225`*^9, 3.612620720524855*^9, 3.6127973469236493`*^9, 
  3.612881044997486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["G"], "Input",
 CellChangeTimes->{{3.6121080545935993`*^9, 3.6121080561536093`*^9}, 
   3.612537035006734*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.612108056746413*^9, 3.61210859911609*^9, 
  3.612113876722828*^9, 3.612189585229869*^9, 3.6122786465829077`*^9, 
  3.612281210946647*^9, 3.61253469413842*^9, 3.61253714765827*^9, 
  3.6125380316805215`*^9, 3.6125388437602596`*^9, 3.612544136958793*^9, 
  3.612545529128722*^9, 3.612620720534855*^9, 3.6127973469392495`*^9, 
  3.612881045017486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["bdry"], "Input",
 CellChangeTimes->{{3.612108058290823*^9, 3.612108058883627*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6121080594296303`*^9, 3.6121086032813168`*^9, 
  3.6121138767308283`*^9, 3.612189585229869*^9, 3.612278646602908*^9, 
  3.612281210962247*^9, 3.6125346941540203`*^9, 3.61253714767387*^9, 
  3.612538031696121*^9, 3.61253884377586*^9, 3.6125441369743934`*^9, 
  3.6125455291443224`*^9, 3.612620720554854*^9, 3.6127973469548492`*^9, 
  3.6128810450274863`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"borBasis", "=", 
  RowBox[{"makeBorderBasisOfI", "[", 
   RowBox[{"G", ",", "bdry", ",", "LM"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.579715114976522*^9, 3.579715126114922*^9}, {
   3.579715273051322*^9, 3.579715289930522*^9}, 3.6121086116117697`*^9, 
   3.612537041262374*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["x", "1", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "3"]}], "-", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "4"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "2", "2"], "-", 
    SubsuperscriptBox["x", "3", "2"], "-", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "3"]}], "+", 
    SubsuperscriptBox["x", "3", "2"], "+", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "2"], " ", 
     SubscriptBox["x", "4"]}], "-", 
    RowBox[{
     SubscriptBox["x", "3"], " ", 
     SubsuperscriptBox["x", "4", "2"]}], "+", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.612108612828578*^9, 3.612113876739829*^9, 
  3.612189585245469*^9, 3.612278646622908*^9, 3.612281210977847*^9, 
  3.6125346941696205`*^9, 3.6125371476894703`*^9, 3.6125380317117214`*^9, 
  3.61253884379146*^9, 3.6125441369899936`*^9, 3.6125455291599226`*^9, 
  3.6126207205648537`*^9, 3.6127973469704494`*^9, 3.612881045037486*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The following function accepts the short list of generators ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 ", the set of leading monomials LM, and the list of boundary monomials bdry, \
and returns TRUE if the ",
 "distinguished",
 " ideal ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 " associated to ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 " is efficient (that is, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{"(", "G", ")"}]}], TraditionalForm]]],
 "), and FALSE otherwise.  It tests the condition given in the paper (in \
section 3.2): ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", 
    RowBox[{"(", "G", ")"}]}], TraditionalForm]]],
 " is efficient if and only if every boundary monomial not in LM lies in ",
 Cell[BoxData[
  FormBox["I", TraditionalForm]]],
 "."
}], "Subsection",
 CellChangeTimes->{{3.5793479490446463`*^9, 3.5793480883838463`*^9}, {
   3.5796060192779975`*^9, 3.579606026048441*^9}, 3.579606069307448*^9, {
   3.612108684604638*^9, 3.612108698769529*^9}, {3.6125360420661554`*^9, 
   3.612536234774191*^9}, 3.66238996888929*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"isEfficient", "[", 
     RowBox[{"G_", ",", "LM_", ",", "bdry_", ",", "varList_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "result", ",", "okSoFar", ",", "gb", ",", "bdryMonsToCheck", ",", 
        "numToCheck", ",", "remainder", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"gb", "=", 
         RowBox[{"GroebnerBasis", "[", 
          RowBox[{"G", ",", "varList"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"bdryMonsToCheck", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{"bdry", ",", "LM"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numToCheck", "=", 
         RowBox[{"Length", "[", "bdryMonsToCheck", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"remainder", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"okSoFar", "=", 
         RowBox[{"(", 
          RowBox[{"SameQ", "[", 
           RowBox[{"remainder", ",", "0"}], "]"}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "okSoFar", ")"}], " ", "&&", 
           RowBox[{"(", 
            RowBox[{"i", "\[LessEqual]", "numToCheck"}], ")"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"remainder", "=", 
             RowBox[{
              RowBox[{"PolynomialReduce", "[", 
               RowBox[{
                RowBox[{"bdryMonsToCheck", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", "gb", ",", "varList"}], 
               "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"okSoFar", "=", 
             RowBox[{"(", 
              RowBox[{"SameQ", "[", 
               RowBox[{"remainder", ",", "0"}], "]"}], ")"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"i", "=", 
             RowBox[{"i", "+", "1"}]}], ";"}], "\[IndentingNewLine]", ")"}]}],
          "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"result", "=", "okSoFar"}], ";", "\[IndentingNewLine]", 
        "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5793480946394463`*^9, 3.5793484964818506`*^9}, {
  3.579348565964696*^9, 3.5793487181904716`*^9}, {3.5793490208464923`*^9, 
  3.5793490796740923`*^9}, {3.579606029854865*^9, 3.5796060312432747`*^9}, {
  3.579715178359322*^9, 3.579715180574522*^9}, {3.5846324114643908`*^9, 
  3.5846324143347907`*^9}, {3.5846325838131905`*^9, 3.584632593516391*^9}, {
  3.612536253463111*^9, 3.6125363036330323`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isEfficient", "[", 
  RowBox[{"G", ",", "LM", ",", "bdry", ",", "varList"}], "]"}]], "Input",
 CellChangeTimes->{{3.579715226298122*^9, 3.579715236469322*^9}, {
   3.5846326444971905`*^9, 3.5846326475391903`*^9}, 3.612537068858951*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.579715236890522*^9, 3.5798601847038603`*^9, 3.579860537583133*^9, 
   3.579943722904626*^9, 3.580030588507214*^9, 3.5801178192806177`*^9, 
   3.5801182355508776`*^9, 3.580118395697398*^9, 3.5807225872609158`*^9, 
   3.581010149241062*^9, 3.5811831029812403`*^9, 3.5814300793300776`*^9, 
   3.5822785170218496`*^9, 3.582363112986927*^9, 3.582366836845791*^9, 
   3.582371699107624*^9, 3.582391624986599*^9, 3.582452615185105*^9, 
   3.582454113335883*^9, 3.584109085779603*^9, 3.5841193345489454`*^9, 
   3.5841776380592985`*^9, 3.584270309650177*^9, 3.5843564952803397`*^9, 
   3.584628215566967*^9, {3.584632630191991*^9, 3.5846326485531907`*^9}, 
   3.5846381223119707`*^9, 3.5846971359923987`*^9, 3.584868940699222*^9, {
   3.584880381654982*^9, 3.584880397473382*^9}, 3.584954829031734*^9, 
   3.58498143401884*^9, 3.585042447273429*^9, 3.5852346553090844`*^9, 
   3.5866196561383305`*^9, 3.5867049382969627`*^9, 3.586960453485859*^9, 
   3.5879208619589567`*^9, 3.598376253212468*^9, {3.60052657897009*^9, 
   3.600526605739175*^9}, 3.6012300084824944`*^9, 3.601232944128512*^9, 
   3.601296278126137*^9, 3.6013964554750137`*^9, 3.601665291847715*^9, 
   3.601749391701132*^9, 3.601749522151132*^9, 3.6020041761238165`*^9, 
   3.6020851762455683`*^9, 3.6030381401183677`*^9, 3.6037991754703636`*^9, 
   3.6038166227127466`*^9, 3.60390070531139*^9, 3.604080551824515*^9, 
   3.604080945949456*^9, 3.6041631881883144`*^9, 3.604747299322955*^9, 
   3.604852852239083*^9, 3.608974436449419*^9, 3.6095204753945827`*^9, 
   3.609952052782816*^9, 3.6104638823385987`*^9, 3.6106383007756433`*^9, 
   3.6107247498191457`*^9, 3.611241481704664*^9, 3.61124598398246*^9, 
   3.612015664384739*^9, 3.6120199964701834`*^9, 3.6121036478493776`*^9, 
   3.6121038142254443`*^9, 3.61210878481968*^9, 3.6121138767718325`*^9, 
   3.6121895852922688`*^9, 3.612278646662908*^9, 3.6122812110090475`*^9, 
   3.612534694216421*^9, 3.6125371477206697`*^9, 3.612538031742921*^9, 
   3.61253884382266*^9, 3.6125441370367937`*^9, 3.612545529191123*^9, 
   3.6126207206048517`*^9, 3.61279734700165*^9, 3.612881045077487*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We use the following function to construct the sets \
\[OpenCurlyDoubleQuote]partial L\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]partial T\[CloseCurlyDoubleQuote] (this is used in the \
function ",
 StyleBox["isThetaEfficient",
  FontWeight->"Bold"],
 ")."
}], "Subsubsection",
 CellChangeTimes->{{3.5807403184938154`*^9, 3.580740338617815*^9}, {
  3.580740419893815*^9, 3.5807404277718153`*^9}, {3.580740704157015*^9, 
  3.5807407654650154`*^9}, {3.584632465611991*^9, 3.584632469901991*^9}, {
  3.6121915684147897`*^9, 3.6121916543557405`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"partialMonomSet", "[", 
    RowBox[{"monSet_", ",", "varList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "numVars"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numVars", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"sortInLexOrder", "[", 
         RowBox[{
          RowBox[{"DeleteDuplicates", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"varList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "*", "monSet"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "numVars"}], "}"}]}], "]"}], "]"}],
            "]"}], ",", "varList"}], "]"}]}]}], "\[IndentingNewLine]", 
      ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.580740769864215*^9, 3.580740924460215*^9}, {
   3.5807409619470153`*^9, 3.580740981322215*^9}, 3.580741030493415*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"partialMonomSet", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5807410343778152`*^9, 3.580741071802215*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5846326302075906`*^9, 3.584638122327571*^9, 3.5846971360235987`*^9, 
   3.58486894071482*^9, {3.584880381686182*^9, 3.584880397488982*^9}, 
   3.5849548290473337`*^9, 3.58498143401884*^9, 3.585042447289013*^9, 
   3.585234655355875*^9, 3.5866196562007303`*^9, 3.586704938314464*^9, 
   3.586960453485859*^9, 3.587920861974558*^9, 3.5983762532280684`*^9, {
   3.6005265790012894`*^9, 3.600526605754775*^9}, 3.6012300084980946`*^9, 
   3.601232944144112*^9, 3.601296278146137*^9, 3.6013964555050135`*^9, 
   3.601665291867715*^9, 3.6017493917211323`*^9, 3.601749522161132*^9, 
   3.6020041761394167`*^9, 3.6020851762635717`*^9, 3.6030381401339674`*^9, 
   3.6037991754903636`*^9, 3.603816622722747*^9, 3.603900705341381*^9, 
   3.604080551844515*^9, 3.6040809459594564`*^9, 3.6041631881983147`*^9, 
   3.6047472993385544`*^9, 3.604852852259083*^9, 3.6089744364650187`*^9, 
   3.609520475425784*^9, 3.609952052798416*^9, 3.6104638823541985`*^9, 
   3.6106383007912436`*^9, 3.610724749837147*^9, 3.6112414817202644`*^9, 
   3.61124598399806*^9, 3.612015664404739*^9, 3.6120199964857836`*^9, 
   3.612103647864978*^9, 3.6121038142566442`*^9, 3.6121089577021933`*^9, 
   3.6121138767818336`*^9, 3.612189585307869*^9, 3.612278646682908*^9, 
   3.612281211024647*^9, 3.6125346942320213`*^9, 3.61253714773627*^9, 
   3.612538031758521*^9, 3.6125388438382597`*^9, 3.612544137052394*^9, 
   3.6125455292223234`*^9, 3.612620720624851*^9, 3.6127973470328503`*^9, 
   3.612881045097487*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The next function tests a given ",
 "distinguished",
 " ideal with short list ",
 Cell[BoxData[
  FormBox["G", TraditionalForm]]],
 " for theta-efficiency (defined in section 3.2).  If the parameter \
\[OpenCurlyDoubleQuote]verbose\[CloseCurlyDoubleQuote] is False, only the \
True/False output is displayed; if \[OpenCurlyDoubleQuote]verbose\
\[CloseCurlyDoubleQuote] is True, additional information is displayed that \
will assist the user in determining why the given ideal fails to be \
theta-efficient, if it does.   "
}], "Subsection",
 CellChangeTimes->{{3.584973950481127*^9, 3.5849740210867267`*^9}, {
   3.584980072915948*^9, 3.584980095489148*^9}, {3.5850425192577724`*^9, 
   3.585042521782445*^9}, {3.6012315932216945`*^9, 3.601231596216894*^9}, {
   3.603109566649996*^9, 3.6031096567623377`*^9}, {3.6121090230198126`*^9, 
   3.612109123437656*^9}, {3.6125370753329926`*^9, 3.612537085722659*^9}, 
   3.6623899784093847`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"isThetaEfficient", "[", 
    RowBox[{
    "G_", ",", "LM_", ",", "TM_", ",", "bdry_", ",", "varList_", ",", 
     "verbose_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "result", ",", "bdryLM", ",", "bdryTM", ",", "i", ",", "j", ",", 
       "nonLeadingBdryMons", ",", "Q", ",", "numQ", ",", "prods", ",", 
       "numProds", ",", "numVars", ",", "okSoFar", ",", "monomsToTest", ",", 
       "isEmpty", ",", "curQMonom", ",", "isMultiple", ",", "monsToRemove", 
       ",", "thetaMatrix"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"numVars", "=", 
        RowBox[{"Length", "[", "varList", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Q", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"partialMonomSet", "[", 
            RowBox[{"LM", ",", "varList"}], "]"}], ",", 
           RowBox[{"partialMonomSet", "[", 
            RowBox[{"TM", ",", "varList"}], "]"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numQ", "=", 
        RowBox[{"Length", "[", "Q", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nonLeadingBdryMons", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{"bdry", ",", "LM"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"okSoFar", "=", "True"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "First", " ", "we", " ", "check", " ", "that", " ", "each", " ", 
          "non"}], "-", 
         RowBox[{
         "leading", " ", "bdry", " ", "monomial", " ", "is", " ", "divisible",
           " ", "by", " ", "one", " ", "of", " ", "the", " ", "Q"}]}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"If", " ", "that", " ", "is", " ", "false"}], ",", " ", 
         RowBox[{"we", " ", "can", " ", 
          RowBox[{"quit", ".", "  ", "If"}], " ", "it", " ", "is", " ", 
          "true"}], ",", " ", 
         RowBox[{
         "then", " ", "we", " ", "go", " ", "on", " ", "to", " ", "see", " ", 
          "that", " ", "the", " ", "number", " ", "of", " ", "products", " ", 
          "is", " ", "larger", "\[IndentingNewLine]", "than", " ", "the", " ",
           "number", " ", "of", " ", "targets"}], ",", " ", 
         RowBox[{
         "and", " ", "that", " ", "the", " ", "linear", " ", "map", " ", 
          "sigma", " ", "is", " ", 
          RowBox[{"onto", ".", " ", "If"}], " ", "both", " ", "of", " ", 
          "the", " ", "latter", " ", "conditions", " ", "hold"}], ",", " ", 
         RowBox[{
          RowBox[{"the", " ", "ideal", " ", "is", " ", "theta"}], "-", 
          RowBox[{"efficient", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
          "The", " ", "following", " ", "loop", " ", "removes", " ", "from", 
           " ", "the", " ", "set", " ", "of", " ", "non"}], "-", 
          RowBox[{
          "leading", " ", "boundary", " ", "monomials", " ", "all", " ", 
           "that", " ", "are", " ", "multiples", " ", "of", " ", "monomials", 
           " ", "in", " ", 
           RowBox[{"Q", ".", "  ", "If"}], " ", "the", " ", "result", " ", 
           "is", " ", "the", " ", "empty", " ", "set"}]}], ",", " ", 
         RowBox[{"then", " ", "condition", " ", 
          RowBox[{"(", "1", ")"}], " ", "of", " ", "Lemma", " ", "3.1", " ", 
          "holds"}], ",", " ", 
         RowBox[{
         "so", " ", "okSoFar", " ", "should", " ", "still", " ", "be", " ", 
          RowBox[{"true", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"i", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"monomsToTest", "=", "nonLeadingBdryMons"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"isEmpty", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", "monomsToTest", "]"}], "==", " ", "0"}], 
         ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"isMultiple", "[", "mon_", "]"}], ":=", 
        RowBox[{"monomDivides", "[", 
         RowBox[{"curQMonom", ",", "mon", ",", "varList"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"!", "isEmpty"}], " ", ")"}], " ", "&&", " ", 
           RowBox[{"(", 
            RowBox[{"i", "\[LessEqual]", "numQ"}], ")"}]}], ")"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"curQMonom", "=", 
            RowBox[{"Q", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"monsToRemove", "=", 
            RowBox[{"Select", "[", 
             RowBox[{"monomsToTest", ",", "isMultiple"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"monomsToTest", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"monomsToTest", ",", "monsToRemove"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"isEmpty", "=", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "monomsToTest", "]"}], "==", "0"}], 
             ")"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"i", "=", 
            RowBox[{"i", "+", "1"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"okSoFar", "=", "isEmpty"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"verbose", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
               "Print", "[", 
                "\"\<Condition 1 of Proposition 3.1 is True.\>\"", "]"}], 
               ";"}], "\[IndentingNewLine]", ")"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
               "Print", "[", 
                "\"\<Condition 1 of Proposition 3.1 is False.\>\"", "]"}], 
               ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"If", " ", "we", " ", "are", " ", "still", " ", "OK"}], ",", 
         " ", 
         RowBox[{
         "we", " ", "proceed", " ", "to", " ", "check", " ", "if", " ", "the",
           " ", "map", " ", "theta", " ", "is", " ", "surjective", " ", "or", 
          " ", 
          RowBox[{"not", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"prods", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"varList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "*", "G"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "numVars"}], "}"}]}], "]"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"numProds", "=", 
            RowBox[{"Length", "[", "prods", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"okSoFar", " ", "=", 
            RowBox[{"numProds", "\[GreaterEqual]", "numQ"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"verbose", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<(numProds = \>\"", ",", " ", "numProds", ",", " ", 
                    "\"\<) >= (numQ = \>\"", ",", " ", "numQ", ",", 
                    "\"\<)\>\""}], "]"}], ";"}], "\[IndentingNewLine]", ")"}],
                  ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<(numProds = \>\"", ",", " ", "numProds", ",", " ", 
                    "\"\<) < (numQ = \>\"", ",", " ", "numQ", ",", 
                    "\"\<)\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
                  ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], 
            "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "Construct", " ", "the", " ", "matrix", " ", "of", " ", "the", 
                " ", "map", " ", "and", " ", "check", " ", "for", " ", 
                RowBox[{"surjectivity", " ", "--"}], " ", 
                RowBox[{"i", ".", "e", ".", " ", "matrix"}], " ", "has", " ", 
                "maximal", " ", "rank"}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"thetaMatrix", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"makeListOfCoeffLsts", "[", 
                  RowBox[{"prods", ",", "Q", ",", "varList"}], "]"}], "]"}]}],
                ";", " ", "\[IndentingNewLine]", 
               RowBox[{"okSoFar", "=", 
                RowBox[{
                 RowBox[{"MatrixRank", "[", "thetaMatrix", "]"}], "\[Equal]", 
                 "numQ"}]}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"verbose", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                   "Print", "[", 
                    "\"\<The map \[CurlyTheta] is surjective.\>\"", "]"}], 
                   ";"}], "\[IndentingNewLine]", ")"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                   "Print", "[", 
                    "\"\<The map \[CurlyTheta] is not surjective.\>\"", "]"}],
                    ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
              "\[IndentingNewLine]", ")"}]}], "]"}], ";"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", "=", "okSoFar"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.584980100387548*^9, 3.584980164316348*^9}, {
   3.584980290879148*^9, 3.584980297977148*^9}, {3.584980334871148*^9, 
   3.5849803894087477`*^9}, {3.584980452767148*^9, 3.584980482422748*^9}, {
   3.584980524183948*^9, 3.584980525743948*^9}, {3.584982387166713*^9, 
   3.584982494572713*^9}, {3.5850425025512953`*^9, 3.5850425078967447`*^9}, {
   3.585042882701092*^9, 3.5850429177166915`*^9}, {3.585042959426011*^9, 
   3.5850429886724486`*^9}, {3.5850432933331146`*^9, 
   3.5850432938634777`*^9}, {3.5850457214006195`*^9, 
   3.5850457274106193`*^9}, {3.585063260904407*^9, 3.585063261164407*^9}, {
   3.6012315862952943`*^9, 3.601231589228094*^9}, {3.6012316727504945`*^9, 
   3.601231705073694*^9}, {3.6012317395964947`*^9, 3.6012318385472946`*^9}, {
   3.6012319844228945`*^9, 3.6012320485388947`*^9}, {3.6012320988800945`*^9, 
   3.6012321005024943`*^9}, {3.601232263288494*^9, 3.601232329341737*^9}, {
   3.6030393673571444`*^9, 3.6030393776842117`*^9}, {3.6030394254975986`*^9, 
   3.6030395025138116`*^9}, 3.603039583242777*^9, {3.603039616720269*^9, 
   3.603039649090269*^9}, {3.603039728775069*^9, 3.6030397428306694`*^9}, {
   3.6031096799230328`*^9, 3.603109770235742*^9}, {3.6031098035167403`*^9, 
   3.603109892229131*^9}, {3.603109922989439*^9, 3.603110208632996*^9}, {
   3.603110362092996*^9, 3.6031104092529964`*^9}, {3.6038199237767467`*^9, 
   3.603819923926747*^9}, {3.6121092547436976`*^9, 3.612109263510954*^9}, {
   3.6121093739752617`*^9, 3.6121094232243834`*^9}, {3.6121095560290346`*^9, 
   3.612109565591896*^9}, {3.612190774134698*^9, 3.61219078546037*^9}, {
   3.6125371005739546`*^9, 3.6125371057219877`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "V. Functions used in implementing the test for plausible genericity of \
shapes ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], ")"}], 
   TraditionalForm]]],
 "."
}], "Title",
 CellChangeTimes->{{3.585732825874174*^9, 3.5857328475827885`*^9}, {
  3.6121920062743726`*^9, 3.6121920775898*^9}}],

Cell[TextData[{
 "In this section of the notebook we write code to implement the test \
(discussed in section 10 of the paper) for a sufficiently general ",
 "distinguished",
 " ideal of shape ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], ")"}], 
   TraditionalForm]]],
 " to be plausibly generic.  Throughout this section, the inputs to a \
function always include the four components of the shape: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "}"}], 
   TraditionalForm]]],
 ", and occasionally another input such as a particular degree.  See sections \
9 and 10 of the paper for further discussion."
}], "Text",
 CellChangeTimes->{{3.5857328572075567`*^9, 3.5857330871911373`*^9}, {
   3.5857331461583815`*^9, 3.585733177435981*^9}, {3.586705088763507*^9, 
   3.586705130540178*^9}, {3.612192111469308*^9, 3.612192249227493*^9}, {
   3.612192343634629*^9, 3.61219239320984*^9}, {3.612278998357108*^9, 
   3.612279047715508*^9}, 3.6623899932095327`*^9}],

Cell[CellGroupData[{

Cell["The order ideal and its boundary", "Section",
 CellChangeTimes->{
  3.584273483000687*^9, {3.5842735277797794`*^9, 3.58427353882465*^9}, {
   3.5857332924377317`*^9, 3.585733362107332*^9}}],

Cell[CellGroupData[{

Cell["\<\
Given the four inputs, the following function constructs the associated order \
ideal.\
\>", "Subsection",
 CellChangeTimes->{{3.585733447033332*^9, 3.585733473054132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ordIdeal", "[", 
    RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "i", ",", "j"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "0"}], ",", 
         RowBox[{"i", "<", "r"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"result", ",", 
              RowBox[{"allDegNMonoms", "[", 
               RowBox[{"i", ",", "n", ",", "1"}], "]"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", ")"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "r"}], ",", 
         RowBox[{"i", "\[LessEqual]", "s"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"result", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"result", ",", 
              RowBox[{"allDegNMonoms", "[", 
               RowBox[{"i", ",", "n", ",", 
                RowBox[{"n", "-", "\[Kappa]", "+", "1"}]}], "]"}]}], "]"}]}], 
           ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "result"}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5842735813661227`*^9, 3.5842737794237576`*^9}, {
  3.584273829811757*^9, 3.5842738820717573`*^9}, {3.5842739462189574`*^9, 
  3.584273978464157*^9}, {3.5846369201702013`*^9, 3.5846369504342017`*^9}, {
  3.5857332188690495`*^9, 3.5857332192590446`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OO", "=", 
  RowBox[{"ordIdeal", "[", 
   RowBox[{"4", ",", "2", ",", "2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.58427356066479*^9, 3.5842735740808764`*^9}, {
  3.5842738881089573`*^9, 3.5842739021645575`*^9}, {3.584274079101815*^9, 
  3.584274079757032*^9}, {3.5846369736002016`*^9, 3.5846369760338016`*^9}, {
  3.5857332546861906`*^9, 3.5857332717991705`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"], ",", 
   SubsuperscriptBox["x", "3", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "4", "2"], ",", 
   SubsuperscriptBox["x", "3", "3"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   SubsuperscriptBox["x", "4", "3"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.584273903162957*^9, {3.5842739606177573`*^9, 3.584273986763357*^9}, 
   3.5842740805682526`*^9, 3.5846368615142016`*^9, 3.584636976891802*^9, 
   3.584637405254676*^9, 3.584638053001171*^9, 3.5846381323427706`*^9, 
   3.584638220560771*^9, 3.5846971570678635`*^9, 3.584706823362503*^9, 
   3.585045843510619*^9, 3.5853081758268776`*^9, 3.58541635988754*^9, 
   3.5854749904235535`*^9, 3.5854751799479537`*^9, {3.5857332455447073`*^9, 
   3.585733272750759*^9}, 3.585733479824532*^9, 3.5857335200413322`*^9, 
   3.5859083001583405`*^9, 3.586705148313389*^9, 3.586960453501458*^9, 
   3.5879208620057592`*^9, 3.598376253243668*^9, {3.600526579032489*^9, 
   3.6005266057859745`*^9}, 3.6012300085292945`*^9, 3.6012329441597123`*^9, 
   3.601296278176138*^9, 3.601396455545014*^9, 3.6016652918977156`*^9, 
   3.601749391751132*^9, 3.6017495221811323`*^9, 3.602004176170617*^9, 
   3.602085176288577*^9, 3.603038140165168*^9, 3.603799175520364*^9, 
   3.6038166227527466`*^9, 3.6039007053713713`*^9, 3.6040805518745155`*^9, 
   3.6040809459794564`*^9, 3.604163188228315*^9, 3.604747299369754*^9, 
   3.6048528522890835`*^9, 3.6089744364962187`*^9, 3.6095204754413843`*^9, 
   3.609520772879755*^9, 3.6099520528452168`*^9, 3.610463882385399*^9, 
   3.610638300822443*^9, 3.6107247498681507`*^9, 3.611241481751465*^9, 
   3.6112459840292597`*^9, 3.6120156644447393`*^9, 3.612019996501384*^9, 
   3.6121036478961782`*^9, 3.6121038142722445`*^9, 3.6121138768058357`*^9, 
   3.6121895853390694`*^9, 3.612278646722908*^9, 3.612281211055847*^9, 
   3.6125346942632217`*^9, 3.61253714775187*^9, 3.612538031774121*^9, 
   3.61253884386946*^9, 3.6125441370835943`*^9, 3.612545529237923*^9, 
   3.61262072065485*^9, 3.6127973470640507`*^9, 3.612881045127487*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"varList", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"], ",", 
     SubscriptBox["x", "4"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6095208025525255`*^9, 3.6095208078566275`*^9}, {
  3.609520844033724*^9, 3.6095208611160517`*^9}}],

Cell[TextData[{
 "The boundary can then be constructed using the utility function ",
 StyleBox["bdryMonoms",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.585733485066132*^9, 3.585733527154932*^9}}],

Cell[CellGroupData[{

Cell[BoxData["varList"], "Input",
 CellChangeTimes->{{3.6095207888232613`*^9, 3.6095207900244846`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["x", "1"], ",", 
   SubscriptBox["x", "2"], ",", 
   SubscriptBox["x", "3"], ",", 
   SubscriptBox["x", "4"]}], "}"}]], "Output",
 CellChangeTimes->{3.6095207904924936`*^9, 3.609520864750922*^9, 
  3.609952052860817*^9, 3.610463882400999*^9, 3.610638300838043*^9, 
  3.6107247498871527`*^9, 3.611241481767065*^9, 3.6112459840292597`*^9, 
  3.61201566446474*^9, 3.612019996516984*^9, 3.612103647911778*^9, 
  3.612103814303445*^9, 3.612113876818837*^9, 3.6121895853546696`*^9, 
  3.6122786467329082`*^9, 3.6122812110714474`*^9, 3.612534694278822*^9, 
  3.6125371477674704`*^9, 3.6125380318053207`*^9, 3.6125388438850603`*^9, 
  3.6125441370991945`*^9, 3.612545529253523*^9, 3.6126207206648493`*^9, 
  3.612797347079651*^9, 3.6128810451474876`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bdry", "=", 
  RowBox[{"bdryMonoms", "[", 
   RowBox[{"OO", ",", "varList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.584274082081897*^9, 3.584274082434307*^9}, {
  3.584274115288749*^9, 3.584274130748746*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["x", "1", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   SubsuperscriptBox["x", "2", "2"], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "3"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "3", "4"], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "3"], " ", 
    SubscriptBox["x", "4"]}], ",", 
   RowBox[{
    SubsuperscriptBox["x", "3", "2"], " ", 
    SubsuperscriptBox["x", "4", "2"]}], ",", 
   RowBox[{
    SubscriptBox["x", "3"], " ", 
    SubsuperscriptBox["x", "4", "3"]}], ",", 
   SubsuperscriptBox["x", "4", "4"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5842741324959908`*^9, 3.5846368641974015`*^9, 3.5846374090455246`*^9, 
   3.584638072719571*^9, 3.584638142857171*^9, 3.584638225131571*^9, 
   3.5846971618882327`*^9, 3.5847068262017217`*^9, 3.5850458435206194`*^9, 
   3.585308175842478*^9, 3.5854163599031396`*^9, 3.5854749969131536`*^9, 
   3.5854751908211536`*^9, 3.585733524612132*^9, 3.585908300173935*^9, 
   3.586705148328389*^9, 3.5869604535170565`*^9, 3.5879208620213594`*^9, 
   3.598376253259268*^9, {3.600526579048088*^9, 3.6005266058015738`*^9}, 
   3.601230008544894*^9, 3.6012329441753125`*^9, 3.601296278196138*^9, 
   3.6013964555550137`*^9, 3.601665291907716*^9, 3.601749391771132*^9, 
   3.601749522191132*^9, 3.602004176186217*^9, 3.6020851763015795`*^9, 
   3.603038140180768*^9, 3.6037991755303636`*^9, 3.6038166227727466`*^9, 
   3.6039007053913655`*^9, 3.604080551884516*^9, 3.6040809459894567`*^9, 
   3.6041631882383146`*^9, 3.6047472993853536`*^9, 3.6048528523090835`*^9, 
   3.6089744364962187`*^9, 3.6095204754569855`*^9, 3.6095207785270634`*^9, 
   3.6095208678865824`*^9, 3.609952052860817*^9, 3.6104638824165993`*^9, 
   3.6106383008536434`*^9, 3.6107247499011536`*^9, 3.6112414817826653`*^9, 
   3.61124598404486*^9, 3.6120156644747396`*^9, 3.612019996532584*^9, 
   3.612103647927378*^9, 3.612103814319045*^9, 3.6121138768288383`*^9, 
   3.61218958537027*^9, 3.6122786467529078`*^9, 3.612281211087047*^9, 
   3.612534694294422*^9, 3.6125371477830706`*^9, 3.612538031820921*^9, 
   3.6125388439006605`*^9, 3.6125441371147947`*^9, 3.612545529269123*^9, 
   3.612620720684849*^9, 3.612797347079651*^9, 3.612881045157488*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Next we have functions for computing the number of leading (boundary) and the \
number of trailing (basis) monomials:\
\>", "Subsection",
 CellChangeTimes->{{3.5857335432853317`*^9, 3.585733580928132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numLeading", "[", 
   RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"n", "-", "1", "+", "r"}], ",", "r"}], "]"}], "-", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"\[Kappa]", "-", "1", "+", "r"}], ",", "r"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5847068786960583`*^9, 3.584706882908085*^9}, {
  3.584706921253131*^9, 3.584706997943222*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"numLeading", "[", 
   RowBox[{"4", ",", "2", ",", "2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.584707000252037*^9, 3.5847070051972685`*^9}, {
  3.5854757444665527`*^9, 3.5854757462449756`*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.5847070055092707`*^9, 3.5850458435606194`*^9, 3.5853081758736773`*^9, 
   3.5854163599343395`*^9, 3.5854750328087535`*^9, 3.585475756151103*^9, 
   3.585733597698132*^9, 3.5859083002051234`*^9, 3.5867051483583903`*^9, 
   3.5869604535326557`*^9, 3.5879208620369606`*^9, 3.598376253274868*^9, {
   3.6005265790636883`*^9, 3.600526605832773*^9}, 3.6012300085604944`*^9, 
   3.6012329441753125`*^9, 3.6012962782161384`*^9, 3.601396455575014*^9, 
   3.6016652919277153`*^9, 3.601749391791132*^9, 3.601749522201132*^9, 
   3.602004176201817*^9, 3.6020851763165827`*^9, 3.603038140196368*^9, 
   3.6037991755503635`*^9, 3.6038166227827463`*^9, 3.603900705401363*^9, 
   3.6040805519045153`*^9, 3.604080945999457*^9, 3.604163188258315*^9, 
   3.6047472994009533`*^9, 3.6048528523190837`*^9, 3.6089744365118184`*^9, 
   3.6095204754725857`*^9, 3.6095208884945784`*^9, 3.609952052876417*^9, 
   3.6104638824321995`*^9, 3.610638300869243*^9, 3.610724749921156*^9, 
   3.6112414818138657`*^9, 3.61124598406046*^9, 3.61201566448474*^9, 
   3.612019996548184*^9, 3.6121036479429784`*^9, 3.6121038143346453`*^9, 
   3.6121138768388395`*^9, 3.6121895853858695`*^9, 3.612278646772908*^9, 
   3.6122812111026473`*^9, 3.6125346943100224`*^9, 3.612537147798671*^9, 
   3.61253803183652*^9, 3.6125388439162607`*^9, 3.6125441371303945`*^9, 
   3.6125455292847233`*^9, 3.612620720694848*^9, 3.612797347095251*^9, 
   3.6128810451674876`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numTrailing", "[", 
   RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Binomial", "[", 
   RowBox[{
    RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.584706853283495*^9, 3.584706868259591*^9}, {
  3.5847070097056847`*^9, 3.5847070358668847`*^9}, {3.585733602830532*^9, 
  3.585733608072132*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Tau]", "=", 
  RowBox[{"numTrailing", "[", 
   RowBox[{"4", ",", "2", ",", "2", ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5847070376140847`*^9, 3.584707053338885*^9}, {
  3.585475751346241*^9, 3.5854757527502594`*^9}}],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.584707044727685*^9, 3.5847070544932847`*^9}, 
   3.585045843580619*^9, 3.5853081758892775`*^9, 3.58532045068672*^9, 
   3.5854163599499397`*^9, 3.5854750387055535`*^9, 3.5854757593959446`*^9, 
   3.585733611769332*^9, 3.5859083002207174`*^9, 3.5867051483808913`*^9, 
   3.5869604535326557`*^9, 3.587920862068162*^9, 3.598376253274868*^9, {
   3.600526579079288*^9, 3.6005266058483734`*^9}, 3.6012300085604944`*^9, 
   3.6012329441909122`*^9, 3.6012962782261386`*^9, 3.601396455585014*^9, 
   3.6016652919377155`*^9, 3.601749391811132*^9, 3.601749522211132*^9, 
   3.6020041762174172`*^9, 3.6020851763305855`*^9, 3.6030381402119684`*^9, 
   3.603799175560364*^9, 3.603816622802747*^9, 3.603900705421357*^9, 
   3.6040805519245157`*^9, 3.604080946019457*^9, 3.6041631882683153`*^9, 
   3.6047472994165535`*^9, 3.6048528523390837`*^9, 3.608974436527418*^9, 
   3.6095204754881864`*^9, 3.6095208927846613`*^9, 3.6099520528920174`*^9, 
   3.6104638824477997`*^9, 3.610638300884843*^9, 3.610724749936157*^9, 
   3.6112414818294663`*^9, 3.6112459840760603`*^9, 3.6120156645047398`*^9, 
   3.6120199965637836`*^9, 3.612103647958578*^9, 3.6121038143502455`*^9, 
   3.6121138768518405`*^9, 3.6121895854014697`*^9, 3.6122786467929077`*^9, 
   3.612281211118247*^9, 3.6125346943256226`*^9, 3.612537147814271*^9, 
   3.6125380318521204`*^9, 3.612538843931861*^9, 3.612544137145994*^9, 
   3.6125455293003235`*^9, 3.6126207207148476`*^9, 3.6127973471108513`*^9, 
   3.612881045187488*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Functions for the number of basis and boundary monomials of each degree, and \
overall\
\>", "Section",
 CellChangeTimes->{
  3.5857329901915894`*^9, {3.5857336455589323`*^9, 3.585733684699332*^9}, 
   3.5857350212725782`*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "This function computes the number of basis monomials of degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", " ", "\[LessEqual]", "d", "\[LessEqual]", "s"}], 
   TraditionalForm]]],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.5857336867429323`*^9, 3.585733730671804*^9}, {
   3.585733875698496*^9, 3.585733877788802*^9}, 3.5857350212725782`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numBasisMonsOfDeg", "[", 
   RowBox[{"d_", ",", "n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"d", "\[LessEqual]", 
     RowBox[{"r", "-", "1"}]}], ",", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"n", "-", "1", "+", "d"}], ",", "d"}], "]"}], ",", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "-", "1", "+", "d"}], ",", "d"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5847197073914614`*^9, 3.5847198159225464`*^9}, {
   3.5847198480228677`*^9, 3.5847198548729362`*^9}, {3.5857337658950233`*^9, 
   3.5857337892783737`*^9}, 3.5857340076126795`*^9, 3.5857350212725782`*^9}],

Cell["Hence the total number of basis monomials is given by ", "Text",
 CellChangeTimes->{{3.5857340085018396`*^9, 3.585734024101449*^9}, 
   3.5857350212725782`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numBasisMons", "[", 
   RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"d", "=", "0"}], "s"], 
   RowBox[{"numBasisMonsOfDeg", "[", 
    RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5857340293741817`*^9, 3.585734079231142*^9}, {
   3.585734128869706*^9, 3.585734156340954*^9}, 3.5857350212725782`*^9}],

Cell[TextData[{
 "The next function computes the number of boundary monomials of degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "\[LessEqual]", "d", "\[LessEqual]", 
    RowBox[{"s", "+", "1"}]}], TraditionalForm]]],
 ".  (The boundary monomials are listed and counted in Section 9.2 of the \
paper.)"
}], "Text",
 CellChangeTimes->{{3.5857338543586535`*^9, 3.585733916974244*^9}, {
   3.5857341985540123`*^9, 3.5857342040139427`*^9}, {3.5857342676299267`*^9, 
   3.5857343965009265`*^9}, 3.5857350212725782`*^9, 3.608999930898826*^9, {
   3.612279222669508*^9, 3.612279223215508*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numBdryMonsOfDeg", "[", 
     RowBox[{"d_", ",", "n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}],
     ":=", " ", "\[IndentingNewLine]", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"d", "==", "r"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "-", "1", "+", "r"}], ",", "r"}], "]"}], "-", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "r"}], ",", "r"}], "]"}]}], 
       "\[IndentingNewLine]", ")"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", ">", "r"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"d", "<", 
         RowBox[{"s", "+", "1"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "\[Kappa]"}], ")"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "d", "-", "1"}], ",", 
          RowBox[{"d", "-", "1"}]}], "]"}]}], "\[IndentingNewLine]", ")"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{"d", "\[Equal]", 
        RowBox[{"s", "+", "1"}]}], ")"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "\[Kappa]"}], ")"}], "*", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}], "+", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "s", "+", "1"}], ",", 
          RowBox[{"s", "+", "1"}]}], "]"}]}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.5857343985133266`*^9, 3.5857347063949265`*^9}, {
   3.585734801572145*^9, 3.585734844707251*^9}, 3.5857350212725782`*^9, {
   3.58573507131824*^9, 3.585735074126276*^9}, {3.5857405589953904`*^9, 
   3.5857407119689903`*^9}, {3.5857407863653903`*^9, 3.5857407899065905`*^9}, 
   3.5857408560505905`*^9}],

Cell["Hence the total number of boundary monomials is given by", "Text",
 CellChangeTimes->{{3.585734866657014*^9, 3.585734884987484*^9}, {
   3.5857349432393775`*^9, 3.585734946967873*^9}, 3.5857350212725782`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numBdryMons", "[", 
   RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"d", "=", "r"}], 
    RowBox[{"s", "+", "1"}]], 
   RowBox[{"numBdryMonsOfDeg", "[", 
    RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5857349501503544`*^9, 3.5857350318652496`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBasisMons", "[", 
  RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.60952092757333*^9, 3.609520951051564*^9}}],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.609520943501116*^9, 3.609520951769169*^9}, 
   3.609952052923218*^9, 3.6104638824634*^9, 3.610638300900443*^9, 
   3.610724749971161*^9, 3.611241481860667*^9, 3.61124598409166*^9, 
   3.6120156645347404`*^9, 3.612019996579384*^9, 3.6121036479897785`*^9, 
   3.612103814381445*^9, 3.612113876877843*^9, 3.61218958543267*^9, 
   3.612278646822908*^9, 3.6122812111494474`*^9, 3.612534694356823*^9, 
   3.6125371478298707`*^9, 3.61253803188332*^9, 3.612538843963061*^9, 
   3.6125441371771946`*^9, 3.612545529331524*^9, 3.6126207207448463`*^9, 
   3.6127973471420517`*^9, 3.6128810452174883`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBdryMons", "[", 
  RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.609520955513193*^9, 3.6095209842017765`*^9}}],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{{3.609520968164874*^9, 3.6095209846385794`*^9}, 
   3.609952052938818*^9, 3.6104638824789996`*^9, 3.6106383009160433`*^9, 
   3.610724749983162*^9, 3.611241481860667*^9, 3.6112459841072598`*^9, 
   3.6120156645447407`*^9, 3.612019996594984*^9, 3.6121036479897785`*^9, 
   3.612103814397045*^9, 3.612113876887844*^9, 3.61218958544827*^9, 
   3.612278646842908*^9, 3.612281211165047*^9, 3.612534694372423*^9, 
   3.612537147845471*^9, 3.61253803188332*^9, 3.612538843978661*^9, 
   3.612544137192795*^9, 3.612545529347124*^9, 3.612620720754846*^9, 
   3.612797347157652*^9, 3.6128810452274885`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Functions for computing the number of independent linear syzygies ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]]],
 "."
}], "Section",
 CellChangeTimes->{{3.585735159194167*^9, 3.5857351734683495`*^9}, {
  3.58573521870893*^9, 3.585735280454521*^9}, {3.612279353069908*^9, 
  3.612279362429908*^9}, {3.612279425999908*^9, 3.6122794406171083`*^9}}],

Cell[TextData[{
 "Section 2.3 describes how to do this; the answer is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[Nu]", "\[CenterDot]", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "-"}], "|", "T", "|"}], 
   TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox["T", TraditionalForm]]],
 " is the set of target monomials.  The next function counts the target \
monomials for ",
 "distinguished",
 " ideals of shape ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], ")"}], 
   TraditionalForm]]],
 ", as discussed in Section 9.3 of the paper."
}], "Text",
 CellChangeTimes->{
  3.585735282856952*^9, {3.5857353488145313`*^9, 3.5857354056924963`*^9}, {
   3.5857354372358985`*^9, 3.585735600568945*^9}, {3.5857356359967723`*^9, 
   3.585735640661188*^9}, {3.6122793690131083`*^9, 3.6122793770939083`*^9}, {
   3.6122795434211082`*^9, 3.612279543967108*^9}, 3.662390008310684*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numTargets", "[", 
    RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "-", "1", "+", "r"}], ",", "r"}], "]"}], "-", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Kappa]", "-", "1", "+", "r"}], ",", "r"}], "]"}], " ", 
       "+", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "r"}], ",", 
         RowBox[{"r", "+", "1"}]}], "]"}], "-", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Kappa]", "+", "r"}], ",", 
         RowBox[{"r", "+", "1"}]}], "]"}], " ", "+", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"d", "=", 
          RowBox[{"r", "+", "2"}]}], "s"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "\[Kappa]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[Kappa]", "-", "1", "+", "d", "-", "1"}], ",", 
              RowBox[{"d", "-", "1"}]}], "]"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"n", "-", "\[Kappa]", "-", "1", "+", "2"}], ",", "2"}], 
             "]"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"\[Kappa]", "-", "1", "+", "d", "-", "2"}], ",", 
              RowBox[{"d", "-", "2"}]}], "]"}], ")"}]}]}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Kappa]", "-", "1", "+", "s", "+", "1"}], ",", 
         RowBox[{"s", "+", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "\[Kappa]"}], ")"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}], "+", 
       " ", 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "-", "\[Kappa]", "-", "1", "+", "2"}], ",", "2"}], 
         "]"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "s", "-", "1"}], ",", 
          RowBox[{"s", "-", "1"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Kappa]", "-", "1", "+", "s", "+", "2"}], ",", 
         RowBox[{"s", "+", "2"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "\[Kappa]"}], ")"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "s", "+", "1"}], ",", 
          RowBox[{"s", "+", "1"}]}], "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"n", "-", "\[Kappa]", "-", "1", "+", "2"}], ",", "2"}], 
         "]"}], "*", 
        RowBox[{"Binomial", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.584638731866371*^9, 3.584638877071171*^9}, {
   3.5846972679814363`*^9, 3.584697622779586*^9}, {3.5846977186565714`*^9, 
   3.584697739544837*^9}, {3.584699552394655*^9, 3.5846995746717405`*^9}, {
   3.5846996218311453`*^9, 3.5846996275408187`*^9}, {3.5857358257249837`*^9, 
   3.5857358709187627`*^9}, {3.5857359166117487`*^9, 3.585735920839403*^9}, {
   3.5857359523986073`*^9, 3.5857360329112396`*^9}, 3.5857408759873905`*^9}],

Cell["\<\
Therefore the number of independent neighbor syzygies is given by\
\>", "Text",
 CellChangeTimes->{{3.5857360763262343`*^9, 3.5857361102406344`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numNeighborSyzygies", "[", 
    RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}], 
     RowBox[{"numBdryMons", "[", 
      RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}], "-", 
    RowBox[{"numTargets", "[", 
     RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5846998994672585`*^9, 3.5847000099308586`*^9}, {
  3.5847070922140846`*^9, 3.584707094632085*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numNeighborSyzygies", "[", 
  RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.6095210041387043`*^9, 3.6095210414385433`*^9}}],

Cell[BoxData["105"], "Output",
 CellChangeTimes->{{3.6095210130775614`*^9, 3.6095210419065466`*^9}, 
   3.609952052954418*^9, 3.6104638825101995`*^9, 3.610638300947243*^9, 
   3.6107247500081644`*^9, 3.6112414818918676`*^9, 3.61124598412286*^9, 
   3.6120156645647407`*^9, 3.6120199966105843`*^9, 3.612103648020979*^9, 
   3.6121038144282455`*^9, 3.6121138769088464`*^9, 3.61218958546387*^9, 
   3.612278646862908*^9, 3.612281211180647*^9, 3.6125346943880234`*^9, 
   3.612537147861071*^9, 3.6125380319145203`*^9, 3.612538844009861*^9, 
   3.612544137208395*^9, 3.612545529378324*^9, 3.612620720784845*^9, 
   3.6127973471888523`*^9, 3.6128810452474885`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Number of tangent space relations", "Section",
 CellChangeTimes->{{3.5857365953085346`*^9, 3.5857366473813343`*^9}, {
  3.585737673221734*^9, 3.5857376794773345`*^9}}],

Cell[TextData[{
 "The following function computes the number of tangent space relations in a \
given degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "\[LessEqual]", "d", "\[LessEqual]", "s"}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.5857376807721343`*^9, 3.5857377650901346`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numTanSpaceRelnsInDeg", "[", 
    RowBox[{"d_", ",", "n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], 
   ":=", 
   RowBox[{
    RowBox[{"numNeighborSyzygies", "[", 
     RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}], "*", 
    RowBox[{"numBasisMonsOfDeg", "[", 
     RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.585319945682237*^9, 3.5853200354140124`*^9}, {
  3.5853202171703196`*^9, 3.5853202683695197`*^9}, {3.5854755070019536`*^9, 
  3.585475524224354*^9}, {3.5857377685845346`*^9, 3.5857377722349343`*^9}, {
  3.5857378325447683`*^9, 3.5857378376304007`*^9}}],

Cell["\<\
Therefore, the total number of tangent space relations is given by\
\>", "Text",
 CellChangeTimes->{{3.585738132175889*^9, 3.585738162611684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numTanSpaceRelns", "[", 
   RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"d", "=", "0"}], "s"], 
   RowBox[{"numTanSpaceRelnsInDeg", "[", 
    RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.585738145123972*^9, 3.585738259347904*^9}, 
   3.6095210688323193`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Upper bound on the rank of the tangent space relations in degree ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.585738353073305*^9, 3.58573840016439*^9}}],

Cell[TextData[{
 "As Section 9.5 explains, the tangent space relations of degree ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]]],
 " have a rank that is bounded above by the number of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]], TraditionalForm]]],
 " that can appear in those relations (the set of such ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["a", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}]], TraditionalForm]]],
 " is called ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "d"], TraditionalForm]]],
 " in the paper). "
}], "Text",
 CellChangeTimes->{{3.58573842318999*^9, 3.58573843357959*^9}, {
  3.5857385075703897`*^9, 3.585738872049513*^9}, {3.5857389066821785`*^9, 
  3.5857389087102175`*^9}, {3.6122795915169077`*^9, 3.61227966294938*^9}, {
  3.6122801359864454`*^9, 3.6122802096671343`*^9}}],

Cell[TextData[{
 "The following function returns ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", 
    SubscriptBox["A", "d"], "|"}], TraditionalForm]]],
 "; the formulas are given in Lemma 9.5:"
}], "Text",
 CellChangeTimes->{
  3.585738930285433*^9, {3.585738961907241*^9, 3.585739007210512*^9}, {
   3.585739106818427*^9, 3.585739130562084*^9}, {3.6122803389622636`*^9, 
   3.612280367745633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"numAsInTanSpRelnsOfDeg", "[", 
    RowBox[{"d_", ",", "n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "\[Lambda]", ",", "result"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Nu]", "=", 
        RowBox[{"numBdryMons", "[", 
         RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]", "=", 
        RowBox[{"numLeading", "[", 
         RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", "=", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", "d", "\[LessEqual]", 
           RowBox[{"r", "-", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "\[Lambda]"}], ")"}], "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"n", "-", "1", "+", "d"}], ",", "d"}], "]"}]}], "+", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"n", "-", "1", "+", "d", "-", "1"}], ",", 
               RowBox[{"d", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
           ")"}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "==", "r"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "\[Lambda]"}], ")"}], "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "r"}], ",", "r"}], "]"}]}], 
            "+", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "r", "-", "1"}], ",", 
               RowBox[{"r", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
           ")"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"r", "+", "1"}], "\[LessEqual]", "d", "\[LessEqual]", 
           RowBox[{"s", "-", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "\[Lambda]"}], ")"}], "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "d"}], ",", "d"}], "]"}]}], 
            "+", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "d", "-", "1"}], ",", 
               RowBox[{"d", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
           ")"}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "==", "s"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "\[Lambda]"}], ")"}], "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}], 
            "+", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"\[Kappa]", "-", "1", "+", "s", "-", "1"}], ",", 
               RowBox[{"s", "-", "1"}]}], "]"}]}], "+", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"n", "-", "1", "+", "r", "-", "1"}], ",", 
               RowBox[{"r", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
           ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "result"}], "\[IndentingNewLine]", ")"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5857390435904117`*^9, 3.5857390812339354`*^9}, {
   3.5857391364277716`*^9, 3.5857391774248343`*^9}, {3.5857393218661604`*^9, 
   3.585739323660172*^9}, {3.5857396291101303`*^9, 3.585739919460902*^9}, {
   3.585739965248663*^9, 3.5857400510987654`*^9}, {3.5857400884310007`*^9, 
   3.5857403221234255`*^9}, {3.5857403574890795`*^9, 
   3.5857405089973907`*^9}, {3.5857409151752195`*^9, 
   3.5857409289814844`*^9}, {3.585740969947872*^9, 3.5857409813204913`*^9}, {
   3.585741016998377*^9, 3.5857410265769615`*^9}, {3.585741229941864*^9, 
   3.5857412309402704`*^9}, 3.612279947999905*^9, 3.6122799877972455`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Test to see if there are enough tangent space relations for full rank in each \
degree\
\>", "Section",
 CellChangeTimes->{{3.585908446853921*^9, 3.585908499783145*^9}}],

Cell[TextData[{
 "The next function returns ",
 StyleBox["True",
  FontWeight->"Bold"],
 " if there are enough tangent space relations to achieve the maximum \
possible rank in each degree ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "\[LessEqual]", "d", "\[LessEqual]", "s"}], TraditionalForm]]],
 ", and ",
 StyleBox["False",
  FontWeight->"Bold"],
 " otherwise."
}], "Text",
 CellChangeTimes->{{3.585908500625442*^9, 3.585908550352185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hasEnoughRelns", "[", 
    RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"result", ",", "okSoFar", ",", "d"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"okSoFar", "=", "True"}], ";", "\[IndentingNewLine]", 
       RowBox[{"d", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "\[LessEqual]", "s"}], ")"}], " ", "&&", 
          RowBox[{"(", "okSoFar", ")"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"okSoFar", "=", 
            RowBox[{
             RowBox[{"numTanSpaceRelnsInDeg", "[", 
              RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], 
              "]"}], "\[GreaterEqual]", 
             RowBox[{"numAsInTanSpRelnsOfDeg", "[", 
              RowBox[{"d", ",", "n", ",", "\[Kappa]", ",", "r", ",", "s"}], 
              "]"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"okSoFar", ",", "\[IndentingNewLine]", 
             RowBox[{"(", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"d", "=", 
                RowBox[{"d", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
              ")"}]}], "]"}], ";"}], "\[IndentingNewLine]", ")"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"result", "=", "okSoFar"}], ";", "\[IndentingNewLine]", 
       "result"}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5859083837125998`*^9, 3.5859084316338835`*^9}, {
   3.5859085925762415`*^9, 3.5859088877200785`*^9}, 3.612280518162761*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"hasEnoughRelns", "[", 
  RowBox[{"6", ",", "3", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.585908890325078*^9, 3.585908900339508*^9}, {
  3.609521329812584*^9, 3.609521329952984*^9}, {3.612280559175687*^9, 
  3.6122805593784895`*^9}, {3.6122806088932242`*^9, 3.6122806091584263`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5859089010102563`*^9, 3.586705286573919*^9, 3.586960453579452*^9, 
   3.587920862114964*^9, 3.598376253337268*^9, {3.6005265791572866`*^9, 
   3.6005266059263716`*^9}, 3.6012300086384945`*^9, 3.601232944253313*^9, 
   3.6012962857662897`*^9, 3.6013964556750135`*^9, 3.601665292037717*^9, 
   3.601749391901132*^9, 3.6017495222611322`*^9, 3.6020041763110175`*^9, 
   3.6020851764146023`*^9, 3.6030381402899685`*^9, 3.603799175650364*^9, 
   3.6038166228827467`*^9, 3.6039007055113297`*^9, 3.6040805520045166`*^9, 
   3.604080946069457*^9, 3.604163188358316*^9, 3.604747299510151*^9, 
   3.604852852429085*^9, 3.6089744366210165`*^9, 3.60952047558179*^9, 
   3.6095213312165833`*^9, 3.609952053016819*^9, 3.610463882557*^9, 
   3.6106383010096436`*^9, 3.610724750074171*^9, 3.6112414819542685`*^9, 
   3.61124598415406*^9, 3.6120156646347413`*^9, 3.6120199966417847`*^9, 
   3.6121036480833793`*^9, 3.612103814475046*^9, 3.6121138769648523`*^9, 
   3.6121895855262704`*^9, 3.612278646932908*^9, 3.612280568629366*^9, 
   3.612280610624835*^9, 3.6122812112118473`*^9, 3.612534694434824*^9, 
   3.612537147892271*^9, 3.61253803193012*^9, 3.6125388440410614`*^9, 
   3.612544137255195*^9, 3.6125455294095244`*^9, 3.6126207208148437`*^9, 
   3.6127973472200527`*^9, 3.612881045287489*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Test for ",
 Cell[BoxData[
  FormBox["\[CurlyTheta]", TraditionalForm]]],
 "-efficiency"
}], "Section",
 CellChangeTimes->{{3.585909054010358*^9, 3.5859090816372495`*^9}, {
  3.6095215792565837`*^9, 3.6095215837961836`*^9}}],

Cell[TextData[{
 "The following function returns ",
 StyleBox["True",
  FontWeight->"Bold"],
 " if sufficiently general ",
 "distinguished",
 " ideals of the given shape are likely to be ",
 Cell[BoxData[
  FormBox["\[CurlyTheta]", TraditionalForm]]],
 "-efficient, and ",
 StyleBox["False",
  FontWeight->"Bold"],
 " otherwise. That is, ",
 StyleBox["True",
  FontWeight->"Bold"],
 " is returned if and only if the domain of the map \[CurlyTheta] has \
dimension ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"n", "\[CenterDot]", "\[Lambda]"}]}], TraditionalForm]]],
 ") greater than or equal to the dimension of the codomain ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"=", 
     RowBox[{
      RowBox[{"|", "Q", "|"}], "=", 
      RowBox[{"|", 
       RowBox[{
        RowBox[{"\[PartialD]", "LE"}], " ", "\[Union]", 
        RowBox[{"\[PartialD]", "TR"}]}], "|"}]}]}]}], TraditionalForm]]],
 ").  (Recall that we are assuming that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "<", "s"}], TraditionalForm]]],
 ")."
}], "Text",
 CellChangeTimes->{{3.585909082635624*^9, 3.5859091829410515`*^9}, {
   3.585909456219057*^9, 3.585909558617073*^9}, {3.6095215369025836`*^9, 
   3.609521599754984*^9}, {3.6122808833622475`*^9, 3.612280904141447*^9}, {
   3.6122809399590473`*^9, 3.612281016633047*^9}, {3.612281050469447*^9, 
   3.612281110825847*^9}, 3.6623900181107817`*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"thetaEfficiencyIsLikely", "[", 
     RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"n", 
      RowBox[{"(", 
       RowBox[{"numLeading", "[", 
        RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}], ")"}]}], 
     "\[GreaterEqual]", " ", 
     RowBox[{
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"n", "-", "1", "+", "r", "+", "1"}], ",", 
        RowBox[{"r", "+", "1"}]}], "]"}], "-", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"\[Kappa]", "-", "1", "+", "r", "+", "1"}], ",", 
        RowBox[{"r", "+", "1"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "\[Kappa]"}], ")"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"\[Kappa]", "-", "1", "+", "s"}], ",", "s"}], "]"}]}], "+", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"\[Kappa]", "-", "1", "+", "s", "+", "1"}], ",", 
        RowBox[{"s", "+", "1"}]}], "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.585476300298533*^9, 3.585476325742133*^9}, {
  3.5854765505381327`*^9, 3.585476655089333*^9}, {3.5854768277980127`*^9, 
  3.585476839997291*^9}, {3.585909225372142*^9, 3.5859092257621393`*^9}, {
  3.5859092558855457`*^9, 3.585909287100946*^9}, {3.6095216048873835`*^9, 
  3.6095216073365836`*^9}, {3.609522191276784*^9, 3.6095221948647833`*^9}, {
  3.612280725082769*^9, 3.6122807452692986`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test for plausible genericity", "Section",
 CellChangeTimes->{
  3.5859091858737764`*^9, {3.5859093201259346`*^9, 3.58590937001401*^9}}],

Cell["\<\
The following function returns True if sufficiently general distinguished \
ideals of the given shape are likely to be generic, meaning that they have \
enough tangent space relations in all degrees to achieve the maximum possible \
rank in each degree and are \[Sigma]\[CloseCurlyQuote]-efficient.  (We test \
for \[Sigma]\[CloseCurlyQuote]-efficiency since it is is much more \
computationally efficient to do so than to test for efficiency.\
\>", "Text",
 CellChangeTimes->{{3.5859093710280037`*^9, 3.5859093758795724`*^9}, {
   3.5859094137405295`*^9, 3.585909433599202*^9}, {3.585909574201473*^9, 
   3.5859097377955437`*^9}, 3.6623900275408764`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"genericityIsPlausible", "[", 
    RowBox[{"n_", ",", "\[Kappa]_", ",", "r_", ",", "s_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"thetaEfficiencyIsLikely", "[", 
     RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}], " ", "&&", 
    " ", 
    RowBox[{"hasEnoughRelns", "[", 
     RowBox[{"n", ",", "\[Kappa]", ",", "r", ",", "s"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5859097457668886`*^9, 3.585909816073835*^9}, {
  3.5867053028895717`*^9, 3.5867053039446135`*^9}, {3.6095217458021836`*^9, 
  3.609521756113784*^9}, {3.609522181807584*^9, 3.6095222175471835`*^9}, {
  3.612281163819047*^9, 3.6122811639906473`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.612281334935447*^9, 3.6122813440770473`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.6122813445138474`*^9, 3.612534694450424*^9, 
  3.6125371479078712`*^9, 3.6125380319457197`*^9, 3.6125388440566616`*^9, 
  3.612544137270795*^9, 3.612545529425124*^9, 3.6126207208448424`*^9, 
  3.612797347251253*^9, 3.6128810453074894`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genericityIsPlausible", "[", 
  RowBox[{"6", ",", "3", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.5859098184293594`*^9, 3.5859099032438407`*^9}, {
  3.5859100772277*^9, 3.585910077555296*^9}, {3.609522230635584*^9, 
  3.6095222490123835`*^9}, {3.609953947177064*^9, 3.609953964773864*^9}, {
  3.609954865375102*^9, 3.6099548837052193`*^9}, {3.612281219573447*^9, 
  3.6122812415850472`*^9}, {3.6122813515026474`*^9, 3.6122813576958475`*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.585909825667527*^9, 3.585909903727425*^9}, 
   3.58591007802329*^9, 3.5867053125549583`*^9, 3.5869604536106496`*^9, 
   3.5879208621305647`*^9, 3.598376253337268*^9, {3.600526579172886*^9, 
   3.6005266059419713`*^9}, 3.6012300086696944`*^9, 3.601232944268913*^9, 
   3.601296285846291*^9, 3.601396455695014*^9, 3.6016652920577173`*^9, 
   3.601749391921132*^9, 3.6017495222811317`*^9, 3.6020041763266177`*^9, 
   3.6020851764606113`*^9, 3.603038140321169*^9, 3.6037991756703634`*^9, 
   3.6038166229027467`*^9, 3.6039007055313234`*^9, 3.604080552024517*^9, 
   3.6040809460794573`*^9, 3.604163188378316*^9, 3.604747299541351*^9, 
   3.6048528524490848`*^9, 3.6089744366366167`*^9, 3.6095204755973907`*^9, 
   3.6095217611213837`*^9, {3.6095222227107835`*^9, 3.6095222497299833`*^9}, 
   3.6099520530480194`*^9, {3.6099539394394636`*^9, 3.6099539653822637`*^9}, 
   3.609954884563225*^9, 3.6104638825882006`*^9, 3.610638301040843*^9, 
   3.610724750112175*^9, 3.6112414819854693`*^9, 3.61124598418526*^9, 
   3.6120156646747417`*^9, 3.612019996672985*^9, 3.612103648114579*^9, 
   3.6121038145218463`*^9, 3.6121138769938545`*^9, 3.612189585557471*^9, 
   3.612278646972908*^9, 3.6122811774690475`*^9, {3.612281211243047*^9, 
   3.612281242489847*^9}, {3.612281353733447*^9, 3.6122813581482472`*^9}, 
   3.6125346944660244`*^9, 3.6125371479234715`*^9, 3.61253803196132*^9, 
   3.612538844072262*^9, 3.612544137286395*^9, 3.6125455294407244`*^9, 
   3.612620720854842*^9, 3.612797347251253*^9, 3.612881045327489*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1238, 949},
WindowMargins->{{18, Automatic}, {Automatic, 9}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{600, 780}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 6, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 828, 12, 101, "Title"],
Cell[1410, 36, 582, 12, 87, "Text"],
Cell[1995, 50, 865, 17, 68, "Text"],
Cell[CellGroupData[{
Cell[2885, 71, 259, 3, 70, "Section"],
Cell[CellGroupData[{
Cell[3169, 78, 447, 13, 49, "Subsection"],
Cell[CellGroupData[{
Cell[3641, 95, 357, 10, 52, "Input"],
Cell[4001, 107, 685, 13, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4723, 125, 515, 14, 31, "Input"],
Cell[5241, 141, 801, 16, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6091, 163, 736, 23, 79, "Subsection"],
Cell[6830, 188, 2669, 58, 379, "Input"],
Cell[9502, 248, 91, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[9618, 253, 280, 5, 52, "Input"],
Cell[9901, 260, 6971, 132, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16921, 398, 440, 11, 49, "Subsection"],
Cell[17364, 411, 1117, 24, 68, "Text"],
Cell[18484, 437, 547, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[19056, 453, 897, 28, 33, "Input"],
Cell[19956, 483, 4106, 65, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24099, 553, 627, 15, 31, "Input"],
Cell[24729, 570, 4546, 63, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29324, 639, 256, 5, 49, "Subsection"],
Cell[29583, 646, 330, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[29938, 660, 1057, 26, 33, "Input"],
Cell[30998, 688, 5406, 77, 31, "Output"]
}, Open  ]],
Cell[36419, 768, 978, 23, 68, "Text"],
Cell[37400, 793, 1167, 28, 132, "Input"],
Cell[38570, 823, 91, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[38686, 828, 152, 2, 31, "Input"],
Cell[38841, 832, 2313, 36, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41191, 873, 792, 22, 33, "Input"],
Cell[41986, 897, 2255, 32, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44278, 934, 752, 22, 33, "Input"],
Cell[45033, 958, 2252, 32, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47334, 996, 1014, 20, 79, "Subsection"],
Cell[48351, 1018, 811, 18, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49199, 1041, 340, 6, 79, "Subsection"],
Cell[49542, 1049, 692, 18, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50271, 1072, 280, 5, 49, "Subsection"],
Cell[50554, 1079, 383, 11, 31, "Input"],
Cell[CellGroupData[{
Cell[50962, 1094, 347, 9, 31, "Input"],
Cell[51312, 1105, 2194, 30, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53555, 1141, 291, 6, 49, "Subsection"],
Cell[53849, 1149, 2618, 63, 332, "Input"],
Cell[CellGroupData[{
Cell[56492, 1216, 519, 17, 33, "Input"],
Cell[57014, 1235, 585, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57636, 1248, 412, 12, 33, "Input"],
Cell[58051, 1262, 2072, 28, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60184, 1297, 254, 3, 70, "Section"],
Cell[CellGroupData[{
Cell[60463, 1304, 552, 9, 79, "Subsection"],
Cell[61018, 1315, 2989, 64, 352, "Input"],
Cell[64010, 1381, 90, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[64125, 1386, 933, 25, 33, "Input"],
Cell[65061, 1413, 3174, 62, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68284, 1481, 605, 9, 109, "Subsection"],
Cell[68892, 1492, 1093, 18, 106, "Text"],
Cell[69988, 1512, 1756, 40, 252, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71781, 1557, 816, 12, 79, "Subsection"],
Cell[72600, 1571, 8617, 195, 872, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81254, 1771, 1572, 37, 109, "Subsection"],
Cell[82829, 1810, 5496, 115, 641, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88362, 1930, 352, 9, 49, "Subsection"],
Cell[88717, 1941, 568, 16, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89322, 1962, 803, 19, 79, "Subsection"],
Cell[90128, 1983, 2476, 57, 312, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92641, 2045, 707, 18, 79, "Subsection"],
Cell[93351, 2065, 1650, 41, 221, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95050, 2112, 426, 7, 70, "Section"],
Cell[CellGroupData[{
Cell[95501, 2123, 2313, 58, 201, "Subsection"],
Cell[97817, 2183, 8501, 174, 721, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106355, 2362, 701, 14, 79, "Subsection"],
Cell[107059, 2378, 924, 22, 132, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108032, 2406, 553, 9, 111, "Section"],
Cell[CellGroupData[{
Cell[108610, 2419, 1481, 41, 109, "Subsection"],
Cell[110094, 2462, 2149, 47, 252, "Input"],
Cell[112246, 2511, 100, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[112371, 2519, 264, 7, 31, "Input"],
Cell[112638, 2528, 566, 12, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113241, 2545, 514, 11, 31, "Input"],
Cell[113758, 2558, 2965, 49, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116772, 2613, 776, 12, 79, "Subsection"],
Cell[117551, 2627, 236, 6, 30, "Text"],
Cell[117790, 2635, 3623, 75, 492, "Input"],
Cell[CellGroupData[{
Cell[121438, 2714, 95, 1, 31, "Input"],
Cell[121536, 2717, 2722, 46, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124295, 2768, 243, 5, 31, "Input"],
Cell[124541, 2775, 2382, 70, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126960, 2850, 353, 6, 31, "Input"],
Cell[127316, 2858, 2729, 43, 33, "Output"]
}, Open  ]],
Cell[130060, 2904, 256, 7, 30, "Text"],
Cell[130319, 2913, 4225, 86, 552, "Input"],
Cell[134547, 3001, 101, 4, 49, "Text"],
Cell[CellGroupData[{
Cell[134673, 3009, 151, 2, 31, "Input"],
Cell[134827, 3013, 2768, 47, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137632, 3065, 100, 1, 31, "Input"],
Cell[137735, 3068, 4135, 95, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141907, 3168, 352, 6, 31, "Input"],
Cell[142262, 3176, 3233, 61, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145544, 3243, 1354, 37, 139, "Subsection"],
Cell[146901, 3282, 1540, 40, 279, "Input"],
Cell[148444, 3324, 2452, 59, 425, "Input"],
Cell[150899, 3385, 93, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[151017, 3390, 99, 1, 31, "Input"],
Cell[151119, 3393, 698, 15, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151854, 3413, 100, 1, 31, "Input"],
Cell[151957, 3416, 1220, 33, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153214, 3454, 303, 6, 31, "Input"],
Cell[153520, 3462, 1002, 26, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154559, 3493, 296, 7, 31, "Input"],
Cell[154858, 3502, 654, 13, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155549, 3520, 237, 4, 31, "Input"],
Cell[155789, 3526, 2980, 73, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158806, 3604, 274, 5, 31, "Input"],
Cell[159083, 3611, 1789, 51, 33, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160921, 3668, 1154, 21, 109, "Subsection"],
Cell[162078, 3691, 1115, 20, 87, "Text"],
Cell[163196, 3713, 3017, 65, 392, "Input"],
Cell[CellGroupData[{
Cell[166238, 3782, 94, 1, 31, "Input"],
Cell[166335, 3785, 912, 22, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167284, 3812, 96, 1, 31, "Input"],
Cell[167383, 3815, 613, 13, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168033, 3833, 98, 1, 31, "Input"],
Cell[168134, 3836, 931, 25, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169102, 3866, 123, 2, 31, "Input"],
Cell[169228, 3870, 1759, 51, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171024, 3926, 96, 1, 31, "Input"],
Cell[171123, 3929, 2336, 70, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173496, 4004, 305, 6, 31, "Input"],
Cell[173804, 4012, 3150, 95, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177003, 4113, 1122, 32, 109, "Subsection"],
Cell[178128, 4147, 2889, 63, 392, "Input"],
Cell[CellGroupData[{
Cell[181042, 4214, 259, 4, 31, "Input"],
Cell[181304, 4220, 2155, 30, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183496, 4255, 575, 12, 39, "Subsubsection"],
Cell[184074, 4269, 1152, 28, 112, "Input"],
Cell[CellGroupData[{
Cell[185251, 4301, 402, 12, 31, "Input"],
Cell[185656, 4315, 1985, 38, 33, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187702, 4360, 957, 18, 109, "Subsection"],
Cell[188662, 4380, 13213, 268, 1692, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[201936, 4655, 365, 11, 166, "Title"],
Cell[202304, 4668, 1068, 24, 68, "Text"],
Cell[CellGroupData[{
Cell[203397, 4696, 195, 3, 70, "Section"],
Cell[CellGroupData[{
Cell[203617, 4703, 182, 4, 49, "Subsection"],
Cell[203802, 4709, 2018, 47, 312, "Input"],
Cell[CellGroupData[{
Cell[205845, 4760, 401, 7, 31, "Input"],
Cell[206249, 4769, 2404, 44, 33, "Output"]
}, Open  ]],
Cell[208668, 4816, 363, 10, 31, "Input"],
Cell[209034, 4828, 214, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[209273, 4838, 103, 1, 31, "Input"],
Cell[209379, 4841, 802, 15, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210218, 4861, 235, 5, 31, "Input"],
Cell[210456, 4868, 4024, 101, 55, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[214529, 4975, 215, 4, 49, "Subsection"],
Cell[214747, 4981, 483, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[215255, 4997, 259, 5, 31, "Input"],
Cell[215517, 5004, 1472, 21, 31, "Output"]
}, Open  ]],
Cell[217004, 5028, 412, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[217441, 5041, 255, 5, 31, "Input"],
Cell[217699, 5048, 1525, 21, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219285, 5076, 236, 6, 70, "Section"],
Cell[CellGroupData[{
Cell[219546, 5086, 363, 9, 49, "Subsection"],
Cell[219912, 5097, 722, 17, 31, "Input"],
Cell[220637, 5116, 166, 2, 30, "Text"],
Cell[220806, 5120, 480, 11, 55, "Input"],
Cell[221289, 5133, 590, 12, 30, "Text"],
Cell[221882, 5147, 2242, 54, 292, "Input"],
Cell[224127, 5203, 214, 2, 30, "Text"],
Cell[224344, 5207, 431, 11, 57, "Input"],
Cell[CellGroupData[{
Cell[224800, 5222, 173, 3, 31, "Input"],
Cell[224976, 5227, 644, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225657, 5241, 175, 3, 31, "Input"],
Cell[225835, 5246, 645, 9, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226541, 5262, 374, 8, 70, "Section"],
Cell[226918, 5272, 977, 28, 52, "Text"],
Cell[227898, 5302, 3973, 98, 339, "Input"],
Cell[231874, 5402, 159, 3, 30, "Text"],
Cell[232036, 5407, 579, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[232640, 5426, 185, 3, 31, "Input"],
Cell[232828, 5431, 658, 9, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233535, 5446, 173, 2, 70, "Section"],
Cell[233711, 5450, 303, 8, 30, "Text"],
Cell[234017, 5460, 700, 15, 31, "Input"],
Cell[234720, 5477, 156, 3, 30, "Text"],
Cell[234879, 5482, 440, 11, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235356, 5498, 214, 5, 70, "Section"],
Cell[235573, 5505, 885, 25, 55, "Text"],
Cell[236461, 5532, 396, 11, 33, "Text"],
Cell[236860, 5545, 4755, 105, 512, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241652, 5655, 179, 4, 70, "Section"],
Cell[241834, 5661, 443, 14, 30, "Text"],
Cell[242280, 5677, 1867, 41, 312, "Input"],
Cell[CellGroupData[{
Cell[244172, 5722, 326, 5, 31, "Input"],
Cell[244501, 5729, 1338, 19, 31, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245888, 5754, 242, 7, 70, "Section"],
Cell[246133, 5763, 1399, 42, 52, "Text"],
Cell[247535, 5807, 1531, 36, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249103, 5848, 142, 2, 70, "Section"],
Cell[249248, 5852, 665, 10, 68, "Text"],
Cell[249916, 5864, 693, 15, 31, "Input"],
Cell[CellGroupData[{
Cell[250634, 5883, 185, 3, 31, "Input"],
Cell[250822, 5888, 292, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251151, 5897, 483, 7, 31, "Input"],
Cell[251637, 5906, 1569, 21, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

